Metal Pipe: A Broadly-Applicable Stellar Abundance Pipeline Using Isochronal Parameters

Characterizing exoplanet host stars at a population level requires a method of homogeneously characterizing stellar properties across all spectral types. To this end, we have developed Metal Pipe, a new code for determining stellar parameters and abundances, which is designed for use across a wider range of spectral types than many commonly used codes. It combines the widely-used package MOOG with photometric stellar parameters, a user-supplied high-resolution spectrum, and a newly curated list of spectral lines. Metal Pipe outputs values for $T_{\rm{eff}}$, $\log{(g)}$, $M_*$, $R_*$, and $L_*$ from isochrones, and abundances of C, O, Na, Mg, Al, Si, S, Ca, Ti, and Fe from MOOG. In this paper, we describe the Metal Pipe algorithm and tests of Metal Pipe against previous abundance measurements on archival HIRES spectra of 503 F, G, and K type stars. We find RMS scatters of ~100 K in $T_{\rm{eff}}$, ~0.10 dex in $\log{(g)}$, and ~0.10 dex for all measured abundances. These values are comparable to estimated measurement uncertainties, verifying Metal Pipe for continued use in building a detailed abundance catalog. Future papers in this series will test Metal Pipe's applicability to late K and M dwarf stars, and provide other improvements.

==> anc/Metal-Pipe-Abundance-Catalog.csv <==
Name, Teff, s_Teff, logg, s_logg, Mass, s_Mass, Radius, s_Radius, Lum, s_Lum, [Fe/H], s_[Fe/H], [Ca/H], s_[Ca/H], [Ti/H], s_[Ti/H], [Mg/H], s_[Mg/H], [Si/H], s_[Si/H], [C/H], s_[C/H], [O/H], s_[O/H], [S/H], s_[S/H], [Na/H], s_[Na/H], [Al/H], s_[Al/H],
HD 100180,6018,101,4.39,0.05,1.07,0.05,1.1,0.04,1.42,0.03,0.02,0.01,0.03,0.03,0,0.02,-0.06,0.04,-0.01,0.04,0.01,0.03,-0.02,0.06,0,0.01,-0.05,0.08,-0.04,0.09, 
HD 100623,5258,30,4.61,0.02,0.78,0.02,0.72,0.01,0.36,0.01,-0.33,0.01,-0.27,0.04,-0.21,0.02,-0.21,0.04,-0.32,0.03,-0.39,0.05,-0.3,0.01,-0.35,0.01,-0.27,0.04,-0.19,0.07, 
HD 10145,5703,75,4.39,0.04,0.95,0.04,1.02,0.03,1,0.02,0.03,0.01,0.01,0.04,0.1,0.02,0.07,0.04,0.01,0.03,-0.02,0.04,-0.01,0.04,-0.06,0.01,-0.07,0.06,0.11,0.06, 
HD 101472,6142,98,4.34,0.05,1.03,0.04,1.14,0.04,1.66,0.02,-0.14,0.01,-0.06,0.03,-0.15,0.03,-0.23,0.04,-0.15,0.04,-0.1,0.03,0.08,0.05,-0.1,0.01,-0.17,0.1,-0.3,0.09, 
HD 101501,5511,56,4.53,0.04,0.91,0.03,0.86,0.02,0.61,0.02,-0.02,0.01,-0.05,0.04,-0.06,0.02,-0.09,0.04,-0.04,0.03,-0.04,0.02,0.13,0.06,-0.07,0.01,-0.13,0.06,-0.1,0.09, 
HD 101959,6048,103,4.38,0.05,1,0.05,1.07,0.04,1.38,0.02,-0.13,0.01,-0.13,0.03,-0.14,0.03,-0.19,0.06,-0.14,0.03,-0.16,0.03,-0.08,0.02,-0.12,0.01,-0.24,0.1,-0.23,0.03, 
HD 102071,5329,49,4.52,0.03,0.87,0.03,0.85,0.02,0.52,0.01,0.01,0.01,0.04,0.04,0.01,0.02,0.07,0.05,0.11,0.04,0.09,0.05,0.04,0.01,0,0.01,-0.03,0.02,0,0.06, 
HD 102158,6043,116,4.36,0.06,0.93,0.05,1.06,0.04,1.34,0.04,-0.29,0.01,-0.16,0.03,0.03,0.02,-0.01,0.17,-0.19,0.03,-0.38,0.02,-0.27,0.06,-0.44,0.01,-0.25,0.05,-0.06,0.06, 
HD 102365,5817,77,4.5,0.05,0.92,0.05,0.9,0.03,0.83,0.03,-0.19,0.01,-0.17,0.05,-0.04,0.02,-0.05,0.06,-0.2,0.03,-0.24,0.02,-0.22,0.01,-0.31,0.01,-0.23,0.06,-0.09,0.07, 
HD 103095,5227,20,4.72,0.02,0.64,0.01,0.58,0.01,0.22,0.01,-1.13,0.02,-0.96,0.05,-0.81,0.02,-0.96,0.18,-1.1,0.03,0.05,0.01,-0.9,0.05,-0.06,0.01,-1.56,0.02,-1.31,0.01, 
HD 103432,5626,65,4.5,0.04,0.89,0.04,0.88,0.02,0.7,0.01,-0.12,0.01,-0.11,0.04,-0.09,0.02,-0.1,0.05,-0.09,0.04,-0.18,0.03,0,0.1,-0.16,0.01,-0.19,0.07,-0.13,0.05, 
HD 104067,4913,25,4.59,0.02,0.82,0.02,0.75,0.01,0.3,0.01,0.08,0.01,0.09,0.05,0.01,0.02,0.08,0.08,0.11,0.03,0.43,0.07,0.01,0.05,-0.06,0.01,0.22,0.06,0.15,0.02, 
HD 104556,5056,68,3.35,0.07,1.01,0.09,3.51,0.12,7.26,0.21,-0.42,0.01,-0.26,0.04,-0.08,0.01,0,0.06,-0.27,0.03,-0.46,0.05,-0.24,0.03,-0.05,0.01,-0.3,0.06,-0.03,0.04, 
HD 10476,5247,46,4.56,0.03,0.86,0.03,0.8,0.02,0.44,0.01,0.01,0.01,-0.02,0.04,0.07,0.03,0.06,0.06,0,0.04,0.17,0.21,0,0.04,-0.03,0.01,0.03,0.07,0.05,0.07, 
HD 104800,6042,91,4.47,0.05,0.85,0.05,0.88,0.03,0.94,0.03,-0.62,0.02,-0.45,0.03,-0.26,0.02,-0.27,0.03,-0.52,0.04,-0.71,0.02,-0.48,0.07,-0.69,0.01,-0.66,0.04,-0.51,0.07, 
HD 106116,5668,69,4.37,0.04,1,0.03,1.08,0.03,1.08,0.01,0.16,0.01,0.09,0.04,0.2,0.02,0.2,0.08,0.14,0.04,0.13,0.05,0.21,0.12,0.11,0.01,0.17,0.09,0.29,0.04, 
HD 106156,5406,47,4.51,0.03,0.95,0.03,0.9,0.02,0.63,0.01,0.19,0.01,0.21,0.04,0.22,0.02,0.35,0.04,0.26,0.03,0.22,0.08,0.15,0.05,0.27,0.01,0.21,0.01,0.28,0.01, 
HD 10697,5596,219,3.96,0.08,1.1,0.02,1.83,0.16,2.92,0.09,0.1,0.01,0.02,0.05,0.12,0.02,0.12,0.03,0.09,0.03,0.16,0.02,0.05,0.03,0.08,0.01,0.11,0.08,0.15,0.02, 
HD 10700,5531,75,4.59,0.03,0.82,0.03,0.76,0.02,0.49,0.04,-0.37,0.01,-0.26,0.05,-0.15,0.02,-0.15,0.05,-0.35,0.03,-0.38,0.01,-0.27,0.03,-0.45,0.01,-0.33,0.02,0.11,0.13, 
HD 107146,5829,80,4.45,0.05,0.96,0.05,0.96,0.03,0.96,0.01,-0.1,0.01,-0.02,0.04,-0.1,0.02,-0.11,0.03,-0.13,0.03,-0.1,0.03,0.11,0.14,-0.14,0.01,-0.2,0.09,-0.17,0.08, 
HD 107148,5740,90,4.37,0.05,1.09,0.04,1.13,0.04,1.25,0.02,0.3,0.01,0.24,0.04,0.33,0.02,0.36,0.07,0.29,0.04,0.31,0.06,0.27,0.08,0.29,0.01,0.37,0.06,0.41,0.05, 
HD 10780,5348,49,4.54,0.03,0.9,0.03,0.84,0.02,0.52,0.01,0.05,0.01,0.06,0.04,0.07,0.02,0.07,0.05,0.09,0.03,-0.02,0.05,0,0.03,0.05,0.01,-0.02,0.06,0.1,0.32, 
HD 108874,5546,43,4.37,0.03,0.96,0.02,1.06,0.02,0.96,0.01,0.2,0.01,0.13,0.05,0.21,0.02,0.28,0.04,0.18,0.03,0.24,0.06,0.24,0.09,0.15,0.01,0.21,0.07,0.26,0.03, 
HD 109358,6019,122,4.41,0.06,0.99,0.06,1.03,0.05,1.26,0.06,-0.14,0.01,-0.14,0.03,-0.07,0.02,-0.05,0.07,-0.12,0.03,-0.21,0.04,-0.19,0.06,-0.24,0.01,-0.15,0.06,-0.13,0.11, 
HD 11020,5355,47,4.56,0.03,0.83,0.03,0.79,0.02,0.46,0.01,-0.14,0.01,0.02,0.04,0.15,0.02,0.08,0.1,-0.04,0.03,-0.26,0.09,-0.08,0.04,-0.02,0.01,-0.03,0.05,0.17,0.05, 
HD 110537,5705,62,4.3,0.03,0.97,0.02,1.15,0.03,1.27,0.02,0.07,0.01,0.08,0.05,0.13,0.02,0.15,0.04,0.07,0.04,0.1,0.03,0.13,0.05,0.09,0.01,0.08,0.09,0.14,0.04, 
HD 111031,5724,89,4.29,0.04,1.06,0.03,1.22,0.04,1.44,0.02,0.26,0.01,0.17,0.05,0.29,0.03,0.3,0.03,0.22,0.03,0.28,0.05,0.19,0.04,0.24,0.01,0.28,0.05,0.31,0.03, 
HD 111395,5595,63,4.48,0.04,0.97,0.04,0.93,0.02,0.77,0.01,0.09,0.01,0.12,0.04,0.11,0.02,0.08,0.03,0.11,0.04,-0.03,0.03,0.17,0.08,0.08,0.01,-0.02,0.09,0.06,0.04, 
HD 111484B,6100,85,4.32,0.04,1.1,0.03,1.2,0.03,1.8,0.02,0.03,0.01,0.03,0.03,-0.03,0.03,-0.01,0.07,0.02,0.04,0,0.04,0.08,0.03,0.02,0.01,-0.09,0.12,-0.15,0.1, 
HD 111515,5601,58,4.57,0.04,0.8,0.03,0.77,0.02,0.52,0.01,-0.47,0.01,-0.38,0.03,-0.24,0.01,-0.25,0.02,-0.44,0.03,-0.45,0.02,-0.18,0.07,-0.49,0.01,-0.47,0.01,-0.23,0.09, 
HD 112257,5744,66,4.33,0.03,0.95,0.03,1.11,0.03,1.2,0.02,0.01,0.01,-0.02,0.04,0.1,0.02,0.15,0.04,-0.04,0.03,0.05,0.05,0.13,0.11,-0.06,0.01,-0.06,0.05,0.08,0.07, 
HD 112914,4823,29,4.65,0.01,0.71,0.01,0.66,0.01,0.21,0.01,-0.23,0.01,-0.26,0.06,-0.21,0.02,-0.11,0.06,-0.13,0.03,0.03,0.01,-0.04,0.03,0.02,0.01,-0.33,0.14,-0.12,0.03, 
HD 114174,5763,93,4.38,0.05,1,0.05,1.07,0.04,1.13,0.02,0.08,0.01,0.03,0.04,0.12,0.02,0.12,0.05,0.07,0.03,0.13,0.03,0.15,0.11,-0.01,0.01,0.08,0.04,0.13,0.06, 
HD 114613,5835,321,3.97,0.11,1.32,0.06,1.99,0.27,4.04,0.23,0.26,0.01,0.27,0.06,0.36,0.02,0.25,0.14,0.21,0.05,0.06,0.04,-0.12,0.01,-0.01,0.01,0.31,0.09,0.26,0.03, 
HD 114729,5861,240,4.03,0.09,0.96,0.03,1.57,0.14,2.6,0.06,-0.28,0.01,-0.19,0.03,-0.15,0.02,-0.17,0.05,-0.22,0.03,-0.31,0.02,-0.19,0.02,-0.29,0.01,-0.35,0.05,-0.17,0.12, 
HD 114762,6258,148,4.28,0.06,0.9,0.05,1.14,0.05,1.78,0.11,-0.56,0.01,-0.42,0.03,-0.22,0.03,-0.27,0.11,-0.48,0.04,-0.61,0.02,-0.6,0.07,-0.65,0.01,-0.54,0.05,-0.49,0.04, 
HD 114783,5116,35,4.56,0.03,0.86,0.03,0.81,0.01,0.4,0.01,0.12,0.01,0.08,0.05,0.18,0.02,0.29,0.06,0.22,0.03,0.29,0.16,0.12,0.07,0.11,0.01,0.19,0.04,0.22,0.04, 
HD 114946,5026,100,3.24,0.1,1.17,0.17,4.27,0.21,10.46,0.35,-0.33,0.01,-0.35,0.04,-0.27,0.02,-0.02,0.05,-0.25,0.04,-0.22,0.14,-0.3,0.04,-0.28,0.01,-0.3,0.05,-0.19,0.04, 
HD 115589,5279,46,4.51,0.03,0.94,0.04,0.89,0.02,0.55,0.01,0.26,0.01,0.2,0.06,0.37,0.02,0.49,0.14,0.38,0.04,0.43,0.13,0.22,0.06,0.3,0.01,0.33,0.05,0.37,0.06, 
HD 115617,5619,70,4.47,0.05,0.95,0.04,0.94,0.03,0.79,0.03,0.05,0.01,0.03,0.04,0.12,0.02,0.06,0.04,-0.02,0.04,-0.04,0.03,-0.04,0.03,-0.04,0.01,0.01,0.06,0.12,0.05, 
HD 116442,5308,31,4.6,0.02,0.79,0.02,0.73,0.01,0.38,0.01,-0.3,0.01,-0.28,0.03,-0.15,0.02,-0.17,0.05,-0.34,0.03,-0.4,0.03,-0.26,0.03,-0.35,0.01,-0.31,0.07,-0.14,0.05, 
HD 116443,5135,24,4.63,0.02,0.76,0.02,0.7,0.01,0.31,0.01,-0.32,0.01,-0.25,0.05,-0.14,0.02,-0.17,0.03,-0.31,0.03,-0.47,0.01,-0.26,0.03,-0.05,0.01,-0.29,0.06,-0.16,0.04, 
HD 117176,5323,127,3.81,0.06,0.99,0.02,2.05,0.14,3.03,0.16,-0.19,0.01,-0.22,0.04,-0.22,0.02,-0.05,0.05,-0.11,0.03,-0.04,0.04,0.09,0.05,-0.11,0.01,-0.24,0.06,-0.06,0.01, 
HD 117207,5662,89,4.38,0.05,1.04,0.05,1.09,0.04,1.1,0.02,0.25,0.01,0.17,0.06,0.27,0.02,0.25,0.03,0.23,0.03,0.26,0.07,0.14,0.02,0.19,0.01,0.27,0.15,0.25,0.03, 
HD 117936,4735,21,4.61,0.02,0.79,0.01,0.73,0.01,0.24,0.01,0.14,0.02,0.19,0.06,0.09,0.02,0.25,0.06,0.25,0.05,0.58,0.01,0.21,0.08,0.16,0.01,0.25,0.07,0.14,0.04, 
HD 11850,5599,63,4.49,0.04,0.93,0.04,0.91,0.02,0.72,0.01,0,0.01,0.03,0.04,0.01,0.02,0.02,0.03,-0.04,0.04,-0.03,0.03,0.12,0.04,0.01,0.01,-0.11,0.1,0.01,0.03, 
HD 118914,5733,69,4.35,0.04,1.02,0.03,1.12,0.03,1.23,0.01,0.17,0.01,0.11,0.05,0.2,0.02,0.21,0.04,0.1,0.04,0.13,0.04,0.03,0.01,0.1,0.01,0.16,0.08,0.22,0.04, 
HD 120066,5840,114,4.1,0.05,1.07,0.03,1.52,0.06,2.42,0.03,0.07,0.01,0.12,0.03,0.18,0.02,0.22,0.05,0.1,0.04,-0.01,0.04,0.08,0.11,-0.03,0.01,-0.04,0.09,0.23,0.04, 
HD 12051,5477,63,4.46,0.04,0.98,0.04,0.96,0.03,0.75,0.01,0.25,0.01,0.26,0.05,0.3,0.02,0.4,0.04,0.23,0.04,0.21,0.08,0.17,0.05,0.14,0.01,0.22,0.09,0.29,0.04, 
HD 121320,5601,56,4.53,0.04,0.85,0.03,0.83,0.02,0.6,0.01,-0.24,0.01,-0.26,0.04,-0.18,0.02,-0.23,0.04,-0.26,0.03,-0.28,0.02,0,0.03,-0.3,0.01,-0.3,0.07,-0.24,0.08, 
HD 12235,5965,73,4.04,0.03,1.27,0.04,1.79,0.04,3.65,0.06,0.21,0.01,0.25,0.05,0.28,0.03,0.26,0.13,0.29,0.05,0.32,0.05,0.24,0.04,0.29,0.01,0.38,0.15,0.24,0.03, 
HD 122742,5577,65,4.49,0.04,0.95,0.04,0.91,0.03,0.73,0.03,0.06,0.01,0.01,0.05,0.05,0.02,0.04,0.04,0.03,0.04,0.06,0.05,-0.06,0.04,-0.01,0.01,0.05,0.07,0.04,0.05, 
HD 124106,5102,29,4.59,0.02,0.81,0.02,0.76,0.01,0.35,0.01,-0.07,0.01,-0.11,0.04,-0.02,0.02,0.01,0.07,0,0.03,-0.33,0.01,-0.02,0.01,0,0.01,-0.17,0.1,-0.07,0.02, 
HD 124292,5525,60,4.51,0.04,0.9,0.04,0.87,0.02,0.64,0.01,-0.04,0.01,-0.07,0.03,0.02,0.02,0.03,0.06,-0.05,0.03,-0.09,0.01,0.12,0.09,-0.15,0.01,-0.06,0.07,0.09,0.02, 
HD 125184,5660,122,4.09,0.06,1.14,0.04,1.6,0.08,2.35,0.06,0.31,0.01,0.22,0.06,0.17,0.02,0.32,0.23,0.24,0.03,0.26,0.03,0.17,0.11,0.2,0.01,0.26,0.01,0.45,0.01, 
HD 125455,5175,32,4.59,0.02,0.82,0.02,0.76,0.01,0.37,0.01,-0.1,0.01,-0.15,0.03,-0.04,0.02,-0.05,0.05,-0.11,0.02,-0.08,0.1,-0.12,0.05,-0.06,0.01,-0.12,0.03,0.01,0.06, 
HD 126053,5812,74,4.49,0.05,0.91,0.04,0.9,0.03,0.83,0.01,-0.21,0.01,-0.24,0.02,-0.13,0.02,-0.12,0.03,-0.23,0.02,-0.28,0.01,-0.24,0.07,-0.27,0.01,-0.3,0.05,-0.09,0.04, 
HD 12661,5675,93,4.33,0.05,1.08,0.04,1.17,0.04,1.29,0.02,0.33,0.01,0.31,0.05,0.36,0.02,0.38,0.05,0.34,0.04,0.34,0.07,0.28,0.08,0.26,0.01,0.45,0.05,0.39,0.03, 
HD 126614,5447,56,4.22,0.03,1.05,0.02,1.32,0.03,1.38,0.02,0.51,0.02,0.55,0.07,0.57,0.03,0.75,0.06,0.64,0.04,0.53,0.04,0.37,0.06,0.46,0.01,0.81,0.04,0.68,0.01, 
HD 127334,5656,84,4.29,0.04,1.03,0.03,1.2,0.04,1.32,0.02,0.24,0.01,0.12,0.04,0.24,0.02,0.26,0.07,0.26,0.03,0.25,0.02,0.18,0.07,0.23,0.01,0.24,0.05,0.29,0.05, 
HD 128165,4801,20,4.61,0.02,0.79,0.01,0.73,0.01,0.25,0.01,0.06,0.02,0.04,0.08,0,0.03,0.2,0.08,0.11,0.03,-0.55,0.01,-0.04,0.04,-0.03,0.01,0.04,0.01,0.09,0.02, 
HD 128311,4885,21,4.59,0.02,0.82,0.02,0.76,0.01,0.29,0.01,0.12,0.01,0.18,0.04,0.06,0.02,0.17,0.08,0.2,0.02,0.07,0.3,0.14,0.03,0,0.01,0.21,0.12,0.1,0.02, 
HD 12846,5791,78,4.48,0.05,0.92,0.05,0.91,0.03,0.85,0.02,-0.17,0.01,-0.19,0.03,-0.1,0.02,-0.08,0.08,-0.2,0.03,-0.22,0.04,-0.09,0.12,-0.29,0.01,-0.2,0.06,-0.12,0.08, 
HD 129010,6011,99,3.95,0.04,1.22,0.03,1.93,0.07,4.38,0.09,0.04,0.01,0.06,0.05,-0.17,0.03,0.05,0.03,0,0.02,0.05,0.03,0.35,0.11,-0.07,0.01,-0.05,0.09,-0.01,0.01, 
HD 129191,5758,79,4.36,0.04,1.07,0.04,1.14,0.04,1.28,0.02,0.25,0.01,0.19,0.03,0.27,0.02,0.23,0.03,0.29,0.02,0.28,0.03,0.27,0.08,0.2,0.01,0.25,0.06,0.3,0.03, 
HD 129333,5813,83,4.47,0.05,0.92,0.05,0.92,0.03,0.87,0.02,-0.18,0.06,0.45,0.16,-0.38,0.2,0,0.14,-0.07,0.12,0.03,0.01,-0.17,0.01,0.07,0.01,-0.45,0.36,0.19,0.01, 
HD 129814,5805,70,4.27,0.03,0.96,0.02,1.19,0.03,1.45,0.02,-0.01,0.01,-0.05,0.03,0.02,0.02,0.05,0.02,0.02,0.03,0.03,0.02,0.04,0.06,-0.03,0.01,-0.1,0.06,0.11,0.04, 
HD 130307,5013,23,4.61,0.02,0.78,0.02,0.72,0.01,0.29,0.01,-0.12,0.01,-0.2,0.03,-0.12,0.02,-0.09,0.02,-0.11,0.02,-0.28,0.01,-0.07,0.02,-0.03,0.01,-0.22,0.07,-0.09,0.01, 
HD 130322,5390,45,4.54,0.03,0.91,0.03,0.85,0.02,0.55,0.01,0.07,0.01,0.05,0.02,0.07,0.02,0.13,0.03,0.1,0.02,0,0.02,0.06,0.04,-0.02,0.01,0.01,0.07,0.07,0.02, 
HD 13043,5836,109,4.16,0.05,1.02,0.03,1.4,0.05,2.04,0.03,0.03,0.01,-0.01,0.04,0.04,0.02,0.04,0.04,0.03,0.04,0.07,0.03,0.09,0.09,0.02,0.01,0.08,0.09,0.07,0.11, 
HD 130871,4861,20,4.63,0.02,0.75,0.02,0.7,0.01,0.24,0.01,-0.12,0.02,-0.16,0.05,-0.08,0.02,-0.06,0.06,-0.05,0.04,-0.53,0.01,-0.09,0.06,-0.02,0.01,0.02,0.06,0.07,0.01, 
HD 130948,5951,103,4.41,0.05,1.01,0.05,1.04,0.04,1.23,0.02,-0.05,0.01,-0.03,0.04,-0.1,0.04,-0.12,0.05,-0.04,0.03,-0.06,0.02,0.07,0.06,-0.03,0.01,-0.17,0.1,-0.19,0.03, 
HD 130992,4790,20,4.62,0.02,0.76,0.01,0.71,0.01,0.24,0.01,-0.01,0.02,0.01,0.04,-0.04,0.02,0.05,0.09,0.06,0.04,-0.47,0.01,0,0.04,-0.01,0.01,0.08,0.08,0.04,0.02, 
HD 131117,5974,91,4.02,0.04,1.23,0.04,1.79,0.06,3.68,0.06,0.14,0.01,0.08,0.04,0.16,0.03,0.22,0.06,0.14,0.03,0.04,0.03,-0.01,0.08,0.09,0.01,-0.03,0.11,0.16,0.04, 
HD 131509,4995,44,3.58,0.04,0.99,0.04,2.68,0.06,4.03,0.1,-0.18,0.01,-0.27,0.04,-0.15,0.02,0.02,0.02,-0.1,0.03,-0.15,0.02,-0.15,0.03,-0.03,0.01,-0.22,0.03,-0.04,0.02, 
HD 131511,5256,46,4.55,0.03,0.89,0.03,0.83,0.02,0.47,0.01,0.1,0.01,0.05,0.02,0.07,0.02,0.04,0.08,0.09,0.03,0.11,0.02,0.12,0.02,-0.04,0.01,0.05,0.08,0.08,0.05, 
HD 132142,5328,37,4.6,0.03,0.8,0.02,0.75,0.01,0.4,0.01,-0.27,0.01,-0.19,0.02,0,0.02,-0.05,0.05,-0.18,0.02,-0.23,0.06,-0.19,0.03,-0.05,0.01,-0.2,0.03,0.03,0.02, 
HD 132173,5960,61,4.22,0.03,0.92,0.02,1.23,0.03,1.72,0.02,-0.23,0.03,-0.07,0.09,-0.32,0.07,-0.36,0.05,-0.2,0.07,0,0.01,0.12,0.07,-0.11,0.01,-0.14,0.26,-0.32,0.01, 
HD 133295,6020,109,4.36,0.05,0.97,0.05,1.08,0.04,1.38,0.02,-0.18,0.03,-0.06,0.08,-0.23,0.06,-0.27,0.06,-0.27,0.05,-0.18,0.01,0,0.01,-0.29,0.01,-0.05,0.01,0.19,0.01, 
HD 13357,5688,73,4.47,0.05,0.94,0.04,0.94,0.03,0.83,0.02,-0.03,0.01,-0.05,0.04,-0.05,0.02,-0.12,0.03,-0.05,0.04,0,0.03,-0.04,0.03,-0.04,0.01,-0.13,0.06,-0.09,0.03, 
HD 134319,5705,67,4.47,0.04,0.9,0.04,0.91,0.02,0.79,0.01,-0.16,0.02,-0.01,0.1,-0.26,0.07,0.28,0.3,-0.16,0.03,-0.12,0.01,-0.21,0.01,-0.1,0.01,-0.45,0.01,-0.11,0.01, 
HD 134987,5763,140,4.31,0.07,1.11,0.06,1.22,0.07,1.47,0.05,0.33,0.01,0.24,0.05,0.39,0.02,0.28,0.13,0.31,0.03,0.29,0.04,0.18,0.05,0.31,0.01,0.42,0.01,0.35,0.05, 
HD 135599,5213,38,4.58,0.03,0.84,0.02,0.78,0.01,0.4,0.01,-0.04,0.01,-0.07,0.02,-0.06,0.01,-0.11,0.05,-0.04,0.03,-0.02,0.02,-0.05,0.05,-0.03,0.01,-0.18,0.07,0.01,0.31, 
HD 13579,5112,33,4.55,0.03,0.92,0.03,0.84,0.01,0.44,0.01,0.3,0.01,0.39,0.05,0.24,0.02,0.45,0.08,0.35,0.04,0.55,0.18,0.25,0.05,0.19,0.01,0.53,0.02,0.33,0.05, 
HD 13612B,5707,73,4.42,0.04,1,0.04,1.02,0.03,0.99,0.01,0.12,0.01,0.06,0.04,0.12,0.02,0.04,0.07,0.12,0.04,0.11,0.03,0.06,0.04,0.03,0.01,0.1,0.07,0.13,0.02, 
HD 136352,5890,95,4.44,0.05,0.94,0.05,0.97,0.03,1.02,0.02,-0.17,0.01,-0.13,0.03,0.03,0.02,0.06,0.05,-0.12,0.02,-0.22,0.07,-0.19,0.01,-0.31,0.01,-0.19,0.05,0.03,0.03, 
HD 136442,4768,48,3.54,0.05,1.14,0.07,3,0.09,4.2,0.1,0.26,0.03,0.27,0.13,0.31,0.03,0.7,0.01,0.41,0.09,0.39,0.08,0.28,0.17,0.38,0.01,0.4,0.01,0.18,0.01, 
HD 136713,4923,24,4.57,0.02,0.86,0.02,0.79,0.01,0.33,0.01,0.25,0.02,0.15,0.04,0.16,0.03,0.37,0.07,0.32,0.03,0.02,0.01,0.24,0.08,-0.06,0.01,0.4,0.01,0.32,0.04, 
HD 136834,4935,29,4.57,0.02,0.87,0.02,0.8,0.01,0.34,0.01,0.29,0.03,0.34,0.04,0.22,0.02,0.44,0.08,0.4,0.05,0.39,0.16,0.26,0.12,-0.05,0.01,0.88,0.24,0.2,0.01, 
HD 136925,5871,69,4.3,0.03,0.92,0.03,1.12,0.03,1.34,0.03,-0.15,0.01,-0.11,0.03,0.06,0.01,0.08,0.03,-0.07,0.02,-0.24,0.02,-0.08,0.05,-0.25,0.01,-0.17,0.04,0.11,0.16, 
HD 137778,5061,30,4.56,0.03,0.89,0.03,0.82,0.01,0.4,0.01,0.23,0.02,0.26,0.06,0.21,0.02,0.3,0.06,0.37,0.03,0.2,0.12,0.28,0.04,0.21,0.01,0.43,0.13,0.26,0.03, 
HD 138004,5743,70,4.44,0.04,0.91,0.04,0.95,0.03,0.88,0.02,-0.11,0.01,-0.14,0.03,-0.13,0.03,-0.14,0.06,-0.15,0.03,0.09,0.04,-0.03,0.13,-0.14,0.01,-0.11,0.06,-0.2,0.08, 
HD 138549,5555,58,4.47,0.04,0.92,0.03,0.93,0.02,0.74,0.01,0.04,0.01,-0.04,0.05,0.02,0.02,-0.06,0.05,0.07,0.03,0.05,0.04,0.05,0.01,0.06,0.01,-0.01,0.06,0.03,0.05, 
HD 138776,5585,65,4.21,0.03,1.06,0.02,1.34,0.04,1.58,0.03,0.34,0.01,0.23,0.05,0.32,0.03,0.35,0.07,0.31,0.04,0.37,0.05,0.3,0.09,0.26,0.01,0.46,0.09,0.5,0.03, 
HD 1388,5869,85,4.28,0.04,0.98,0.03,1.19,0.04,1.5,0.02,-0.03,0.01,-0.05,0.03,-0.06,0.03,-0.11,0.04,-0.06,0.02,-0.04,0.02,0.08,0.13,-0.1,0.01,-0.08,0.08,0.02,0.06, 
HD 13931,5821,91,4.22,0.04,1,0.03,1.28,0.04,1.69,0.03,0.02,0.01,0.03,0.04,0.06,0.02,0.03,0.04,-0.02,0.03,0.05,0.03,0.09,0.02,0.04,0.01,0.03,0.07,0.06,0.04, 
HD 139323,5094,34,4.54,0.03,0.91,0.03,0.85,0.02,0.44,0.01,0.32,0.02,0.45,0.05,0.32,0.02,0.68,0.01,0.37,0.06,0.51,0.02,-0.11,0.01,-0.08,0.01,0.57,0.02,0.18,0.01, 
HD 139457,5965,156,3.99,0.06,0.9,0.02,1.59,0.09,2.86,0.09,-0.52,0.01,-0.43,0.03,-0.4,0.02,-0.5,0.2,-0.44,0.04,-0.34,0.07,-0.24,0.06,-0.43,0.01,-0.48,0.05,-0.46,0.22, 
HD 139477,4644,27,4.63,0.01,0.75,0.01,0.7,0.01,0.2,0.01,0.06,0.02,0.09,0.05,-0.1,0.02,-0.03,0.09,0.05,0.06,1.02,0.01,0.08,0.02,-0.03,0.01,0,0.04,0.02,0.02, 
HD 139813,5359,52,4.55,0.04,0.88,0.03,0.82,0.02,0.5,0.01,-0.01,0.01,0.07,0.04,0,0.02,-0.04,0.04,-0.01,0.04,-0.02,0.09,0.03,0.02,-0.07,0.01,-0.13,0.08,-0.03,0.01, 
HD 140913,5884,85,4.39,0.05,0.97,0.04,1.04,0.03,1.16,0.02,-0.09,0.02,0.01,0.05,-0.13,0.03,0.03,0.08,-0.13,0.05,-0.1,0.06,-0.17,0.01,-0.03,0.01,-0.23,0.12,-0.2,0.09, 
HD 141004,5960,222,4.21,0.1,1.06,0.07,1.34,0.11,2.01,0.08,0.02,0.01,0.03,0.03,0.08,0.02,0.1,0.03,-0.01,0.03,-0.01,0.02,-0.04,0.05,-0.1,0.01,0.08,0.07,0.09,0.11, 
HD 141937,5837,80,4.42,0.04,1.05,0.04,1.05,0.03,1.15,0.02,0.11,0.01,0.11,0.04,0.11,0.02,0.02,0.05,0.13,0.04,0.1,0.03,0.11,0.05,0.12,0.01,0.06,0.09,0.07,0.07, 
HD 142229,5857,90,4.43,0.05,0.99,0.05,1,0.03,1.06,0.02,-0.03,0.01,-0.02,0.04,-0.08,0.02,-0.11,0.03,-0.09,0.03,-0.03,0.05,0.09,0.08,-0.06,0.01,-0.13,0.1,-0.14,0.08, 
HD 142267,5921,84,4.45,0.05,0.88,0.04,0.93,0.03,0.96,0.02,-0.34,0.01,-0.33,0.03,-0.21,0.02,-0.22,0.15,-0.33,0.03,-0.38,0.07,-0.3,0.06,-0.44,0.01,-0.41,0.05,-0.29,0.1, 
HD 143291,5363,36,4.6,0.03,0.79,0.02,0.74,0.01,0.41,0.01,-0.33,0.01,-0.31,0.04,-0.18,0.02,-0.17,0.05,-0.36,0.03,-0.4,0.03,-0.29,0.03,-0.37,0.01,-0.36,0.05,-0.2,0.03, 
HD 143761,5964,145,4.23,0.07,0.97,0.05,1.26,0.06,1.8,0.04,-0.13,0.01,-0.09,0.03,0,0.02,0,0.04,-0.12,0.03,-0.21,0.03,-0.17,0.06,-0.21,0.01,-0.16,0.06,-0.01,0.06, 
HD 14412,5457,42,4.6,0.03,0.8,0.03,0.74,0.01,0.44,0.01,-0.39,0.01,-0.42,0.04,-0.33,0.02,-0.31,0.14,-0.42,0.04,-0.43,0.01,-0.38,0.04,-0.44,0.01,-0.36,0.05,-0.32,0.02, 
HD 144579,5466,38,4.61,0.03,0.77,0.02,0.72,0.01,0.41,0.01,-0.52,0.01,-0.38,0.05,-0.19,0.03,-0.21,0.03,-0.47,0.03,-0.42,0.09,-0.4,0.05,-0.44,0.01,-0.33,0.02,-0.22,0.04, 
HD 144585,5811,137,4.24,0.06,1.14,0.05,1.35,0.07,1.87,0.03,0.3,0.01,0.23,0.05,0.34,0.02,0.31,0.05,0.31,0.04,0.23,0.05,0.15,0.02,0.23,0.01,0.32,0.1,0.35,0.04, 
HD 144988,5761,79,3.76,0.02,1.14,0.01,2.33,0.06,5.4,0.09,-0.3,0.01,-0.24,0.02,-0.28,0.02,-0.21,0.02,-0.22,0.03,-0.2,0.03,-0.12,0.03,-0.22,0.01,-0.3,0.07,-0.42,0.13, 
HD 145229,5909,83,4.44,0.05,0.93,0.05,0.96,0.03,1.01,0.01,-0.21,0.01,-0.17,0.03,-0.19,0.02,-0.3,0.08,-0.24,0.03,-0.26,0.04,0.03,0.07,-0.24,0.01,-0.31,0.07,-0.35,0.19, 
HD 145809,5773,152,3.98,0.06,0.95,0.01,1.65,0.1,2.72,0.07,-0.26,0.01,-0.25,0.03,-0.2,0.02,-0.15,0.19,-0.26,0.04,-0.28,0.03,-0.16,0.06,-0.3,0.01,-0.32,0.06,-0.21,0.05, 
HD 145934,4758,35,2.89,0.04,1.37,0.09,6.93,0.11,22.19,0.31,-0.02,0.01,-0.08,0.07,-0.08,0.03,0.29,0.04,0.15,0.04,-0.08,0.02,-0.05,0.06,-0.08,0.01,0,0.01,0.07,0.02, 
HD 1461,5762,93,4.39,0.05,1.07,0.05,1.1,0.04,1.19,0.02,0.22,0.01,0.13,0.04,0.25,0.02,0.2,0.03,0.26,0.03,0.18,0.02,0.1,0.04,0.15,0.01,0.2,0.07,0.24,0.04, 
HD 146233,5966,103,4.44,0.06,0.95,0.06,0.97,0.04,1.08,0.03,-0.2,0.02,-0.63,0.09,-0.18,0.05,0.12,0.21,-0.4,0.05,-0.29,0.15,-0.74,0.03,-0.41,0.01,-0.48,0.2,-0.25,0.16, 
HD 146775,5839,74,4.38,0.04,0.95,0.04,1.04,0.03,1.14,0.01,-0.07,0.01,-0.11,0.03,-0.09,0.02,-0.15,0.1,-0.1,0.03,-0.07,0.03,-0.03,0.04,-0.1,0.01,-0.1,0.06,-0.08,0.1, 
HD 147231,5699,86,4.4,0.05,0.97,0.05,1.03,0.03,1.01,0.02,0.07,0.01,0.05,0.04,0.14,0.02,0.08,0.08,0.01,0.04,0.02,0.04,0.03,0.06,-0.08,0.01,0.04,0.05,0.18,0.13, 
HD 149661,5242,43,4.55,0.03,0.87,0.03,0.82,0.02,0.45,0.01,0.04,0.01,0.08,0.03,0.03,0.02,0.03,0.05,0.07,0.03,0.1,0.12,0.05,0.04,0.02,0.01,0.01,0.04,0.18,0.02, 
HD 149724,5607,70,4.15,0.03,1.09,0.03,1.46,0.04,1.9,0.03,0.34,0.01,0.26,0.05,0.35,0.02,0.42,0.07,0.32,0.03,0.41,0.06,0.32,0.04,0.31,0.01,0.56,0.07,0.4,0.05, 
HD 149806,5304,71,4.53,0.03,0.94,0.03,0.88,0.03,0.55,0.05,0.22,0.01,0.21,0.06,0.28,0.02,0.46,0.06,0.35,0.03,0.17,0.05,0.15,0.05,0.11,0.01,0.2,0.04,0.24,0.04, 
HD 150433,5895,91,4.42,0.05,0.92,0.05,0.97,0.03,1.03,0.02,-0.22,0.01,-0.13,0.04,0.05,0.01,0.01,0.07,-0.18,0.03,-0.3,0.03,-0.27,0.01,-0.35,0.01,-0.2,0.08,0.04,0.24, 
HD 150437,5730,75,4.21,0.04,1.09,0.03,1.35,0.04,1.77,0.02,0.28,0.01,0.23,0.06,0.27,0.02,0.2,0.05,0.27,0.04,0.33,0.04,0.2,0.04,0.24,0.01,0.42,0.05,0.34,0.04, 
HD 150554,6058,102,4.37,0.05,1.09,0.05,1.12,0.04,1.53,0.02,0.03,0.01,0.06,0.03,0.05,0.02,0.08,0.11,0.03,0.03,0.03,0.03,0.18,0.06,0.04,0.01,-0.18,0.07,-0.07,0.12, 
HD 150698,5842,108,3.97,0.04,1.23,0.04,1.89,0.08,3.74,0.08,0.18,0.01,0.13,0.04,0.21,0.02,0.21,0.07,0.17,0.04,0.15,0.04,0.03,0.05,0.1,0.01,0.26,0.08,0.27,0.04, 
HD 151541,5416,51,4.55,0.04,0.85,0.03,0.81,0.02,0.5,0.01,-0.12,0.01,-0.12,0.03,-0.08,0.02,-0.14,0.06,-0.16,0.03,-0.21,0.06,-0.2,0.03,-0.26,0.01,-0.17,0.05,-0.03,0.07, 
HD 151877,5229,39,4.57,0.03,0.83,0.03,0.78,0.01,0.4,0.01,-0.09,0.01,-0.11,0.04,-0.05,0.02,-0.04,0.06,-0.06,0.03,-0.18,0.16,-0.08,0.04,-0.05,0.01,-0.1,0.05,-0.02,0.08, 
HD 151995,4779,22,4.61,0.02,0.78,0.02,0.72,0.01,0.24,0.01,0.04,0.02,0.02,0.04,0.06,0.02,0.19,0.1,0.16,0.04,-0.01,0.12,0.05,0.04,0.05,0.01,0.24,0.04,0.18,0.01, 
HD 152391,5450,53,4.54,0.04,0.9,0.03,0.84,0.02,0.56,0.01,-0.02,0.01,0.01,0.04,-0.02,0.02,-0.06,0.04,-0.04,0.03,0.05,0.06,0.05,0.06,-0.08,0.01,-0.11,0.08,-0.06,0.08, 
HD 152555,6076,105,4.37,0.05,0.9,0.05,1.03,0.04,1.29,0.03,-0.42,0.03,0.71,0.13,-0.24,0.08,0.01,0.3,-0.42,0.08,-0.43,0.01,-0.21,0.01,-0.37,0.01,-0.41,0.27,0.17,0.01, 
HD 152792,5597,245,3.81,0.08,0.99,0.01,2.05,0.19,3.69,0.1,-0.39,0.01,-0.37,0.03,-0.34,0.02,-0.29,0.1,-0.33,0.03,-0.32,0.03,-0.2,0.06,-0.27,0.01,-0.41,0.06,-0.28,0.04, 
HD 15335,5945,180,3.96,0.06,1.08,0.02,1.81,0.12,3.65,0.1,-0.15,0.01,-0.11,0.03,-0.1,0.03,-0.03,0.02,-0.16,0.04,-0.19,0.03,-0.13,0.06,-0.17,0.01,-0.21,0.1,-0.12,0.07, 
HD 153458,5764,75,4.44,0.04,1.01,0.04,1.01,0.03,1.01,0.01,0.08,0.01,0.03,0.04,0.07,0.02,0.02,0.06,0.06,0.03,0.09,0.03,0.11,0.04,0.1,0.01,0,0.07,-0.01,0.06, 
HD 154088,5391,57,4.48,0.04,1,0.04,0.95,0.03,0.69,0.01,0.36,0.01,0.25,0.02,0.38,0.02,0.54,0.03,0.44,0.04,0.28,0.08,0.18,0.05,0.22,0.01,0.47,0.01,0.48,0.06, 
HD 154345,5495,54,4.53,0.04,0.89,0.03,0.84,0.02,0.58,0.01,-0.07,0.01,-0.12,0.03,-0.07,0.02,-0.07,0.02,-0.06,0.03,-0.16,0.02,-0.09,0.05,-0.13,0.01,-0.13,0.06,-0.07,0.02, 
HD 156365,5849,92,4.02,0.04,1.25,0.05,1.8,0.07,3.42,0.09,0.27,0.01,0.28,0.05,0.37,0.02,0.44,0.06,0.33,0.03,0.27,0.04,0.2,0.06,0.27,0.01,0.43,0.01,0.34,0.03, 
HD 156826,5049,60,3.42,0.06,1.09,0.08,3.37,0.1,6.65,0.11,-0.3,0.01,-0.35,0.04,-0.29,0.02,-0.15,0.06,-0.24,0.04,-0.28,0.08,-0.2,0.05,-0.27,0.01,-0.32,0.04,-0.18,0.08, 
HD 157172,5475,57,4.49,0.04,0.97,0.04,0.92,0.02,0.69,0.01,0.17,0.01,0.17,0.05,0.22,0.02,0.24,0.07,0.19,0.04,0.13,0.06,0.13,0.07,0.06,0.01,0.19,0.04,0.22,0.04, 
HD 157214,6037,120,4.4,0.06,0.97,0.06,1.03,0.05,1.27,0.04,-0.21,0.01,-0.08,0.04,0.11,0.02,0.13,0.18,-0.14,0.03,-0.43,0.1,-0.32,0.04,-0.41,0.01,-0.2,0.05,-0.01,0.06, 
HD 157338,5963,118,4.3,0.06,0.98,0.05,1.17,0.05,1.54,0.03,-0.1,0.01,-0.12,0.04,-0.13,0.03,-0.23,0.04,-0.1,0.05,-0.07,0.03,-0.06,0.02,-0.08,0.01,-0.05,0.09,-0.21,0.12, 
HD 157347,5730,88,4.42,0.05,0.99,0.05,1.02,0.04,1,0.02,0.08,0.01,0.05,0.05,0.17,0.02,0.11,0.04,0.04,0.04,0,0.05,0.01,0.04,-0.05,0.01,0.02,0.09,0.09,0.05, 
HD 158633,5371,34,4.6,0.03,0.79,0.02,0.74,0.01,0.41,0.01,-0.35,0.01,-0.34,0.04,-0.23,0.02,-0.31,0.04,-0.39,0.03,-0.38,0.01,-0.33,0.02,-0.45,0.01,-0.35,0.06,-0.22,0.01, 
HD 159063,6166,104,4.11,0.04,1.11,0.04,1.53,0.05,3.05,0.05,-0.11,0.04,0.73,0.17,0.26,0.08,0.28,0.38,0.43,0.11,-0.08,0.15,-0.15,0.01,0.35,0.01,-0.07,0.01,0.18,0.01, 
HD 159222,5802,102,4.38,0.06,1.04,0.05,1.09,0.04,1.2,0.02,0.12,0.01,0.15,0.08,0.17,0.02,0.15,0.09,0.19,0.04,0.15,0.03,0.27,0.06,0.2,0.01,0.19,0.16,0.05,0.11, 
HD 159868,5439,107,3.82,0.03,1.07,0.01,2.12,0.08,3.53,0.07,-0.12,0.01,-0.18,0.04,-0.12,0.02,-0.1,0.03,-0.07,0.03,-0.06,0.03,-0.03,0.02,-0.07,0.01,-0.14,0.06,-0.02,0.01, 
HD 160693,6039,96,4.37,0.05,0.89,0.04,1.02,0.03,1.25,0.03,-0.37,0.01,-0.31,0.03,-0.16,0.02,-0.13,0.08,-0.36,0.03,-0.39,0.02,-0.22,0.06,-0.06,0.01,-0.38,0.05,-0.18,0.03, 
HD 16141,5752,102,4.11,0.04,1.06,0.03,1.5,0.06,2.22,0.04,0.12,0.01,0.1,0.05,0.14,0.02,0.12,0.03,0.09,0.03,0.06,0.03,0.05,0.04,0.05,0.01,0.05,0.07,0.14,0.02, 
HD 16160,4900,27,4.61,0.02,0.78,0.02,0.72,0.01,0.27,0.01,-0.04,0.01,0.09,0.04,0.11,0.02,0.15,0.07,0.04,0.03,0.37,0.22,0.05,0.05,-0.04,0.01,0.17,0.04,0.18,0.02, 
HD 161848,5229,32,4.61,0.02,0.78,0.02,0.73,0.01,0.36,0.01,-0.25,0.01,-0.18,0.03,-0.01,0.02,0.1,0.05,-0.18,0.03,-0.58,0.01,-0.13,0.04,-0.23,0.01,-0.17,0.06,0,0.02, 
HD 161897,5572,63,4.49,0.04,0.93,0.04,0.9,0.02,0.71,0.01,0.01,0.01,0.04,0.04,0.02,0.02,-0.03,0.03,0.03,0.03,-0.02,0.04,-0.01,0.03,-0.05,0.01,-0.06,0.07,0,0.14, 
HD 16275,5783,72,4.36,0.04,1.12,0.03,1.16,0.03,1.35,0.02,0.33,0.01,0.17,0.05,0.32,0.02,0.25,0.03,0.29,0.03,0.27,0.03,0.18,0.07,0.28,0.01,0.26,0.07,0.37,0.04, 
HD 16287,4984,24,4.58,0.02,0.85,0.02,0.78,0.01,0.34,0.01,0.16,0.01,0.22,0.04,0.1,0.02,0.21,0.09,0.23,0.04,0.13,0.2,0.19,0.03,-0.01,0.01,0.29,0.14,0.17,0.06, 
HD 163153,5603,111,4.02,0.05,1.2,0.04,1.77,0.08,2.78,0.06,0.4,0.01,0.27,0.08,0.49,0.03,0.53,0.12,0.31,0.04,0.33,0.11,0.15,0.06,0.26,0.01,0.73,0.04,0.44,0.05, 
HD 163489,4565,35,2.52,0.05,1.07,0.08,9.4,0.25,34.58,1.18,-0.09,0.02,-0.27,0.08,-0.4,0.02,0.33,0.06,0.04,0.06,0.06,0.44,0.25,0.06,0.14,0.01,-0.03,0.13,-0.06,0.01, 
HD 16397,5993,95,4.39,0.05,0.9,0.05,1.01,0.03,1.18,0.03,-0.33,0.01,-0.32,0.03,-0.13,0.02,-0.13,0.01,-0.29,0.02,-0.41,0.05,-0.29,0.05,-0.41,0.01,-0.39,0.05,-0.27,0.03, 
HD 164507,5464,127,3.73,0.03,1.36,0.04,2.63,0.14,5.53,0.13,0.05,0.01,0.03,0.05,0.06,0.02,0.05,0.03,0.13,0.04,0.11,0.05,0.21,0.11,0.11,0.01,0.04,0.08,0.11,0.05, 
HD 164595,5770,87,4.42,0.05,0.96,0.05,1,0.03,1.01,0.02,0,0.01,-0.07,0.04,0.01,0.02,0.04,0.05,-0.06,0.03,-0.11,0.01,0.01,0.12,-0.13,0.01,-0.08,0.06,-0.03,0.03, 
HD 166,5463,53,4.52,0.04,0.94,0.04,0.89,0.02,0.63,0.01,0.09,0.01,0.14,0.04,0.08,0.02,0.14,0.06,0.12,0.03,0.02,0.06,0.22,0.04,0.04,0.01,0.01,0.1,0.05,0.03, 
HD 16623,6013,93,4.36,0.05,0.9,0.04,1.05,0.03,1.28,0.03,-0.31,0.01,-0.27,0.03,-0.08,0.02,-0.08,0.02,-0.23,0.02,-0.32,0.01,-0.24,0.03,-0.38,0.01,-0.33,0.05,-0.15,0.03, 
HD 166620,5134,29,4.6,0.02,0.8,0.02,0.74,0.01,0.34,0.01,-0.13,0.01,0,0.04,0.09,0.02,0.05,0.08,-0.05,0.03,-0.33,0.14,-0.1,0.03,-0.11,0.01,-0.05,0.05,0.16,0.16, 
HD 167215,5991,111,3.95,0.04,0.94,0.01,1.69,0.06,3.32,0.06,-0.49,0.01,-0.38,0.03,-0.41,0.03,-0.39,0.02,-0.38,0.03,-0.31,0.04,-0.05,0.06,-0.33,0.01,-0.43,0.07,-0.52,0.18, 
HD 167389,5865,93,4.42,0.05,0.99,0.05,1.02,0.04,1.11,0.02,-0.02,0.01,0.03,0.04,-0.01,0.02,0,0.03,-0.01,0.03,-0.04,0.05,0.08,0.08,0.02,0.01,-0.12,0.14,-0.07,0.06, 
HD 167665,6106,130,4.18,0.05,1,0.04,1.35,0.06,2.29,0.04,-0.21,0.01,-0.18,0.02,-0.16,0.03,-0.16,0.04,-0.18,0.03,-0.16,0.02,-0.06,0.03,-0.19,0.01,-0.2,0.08,-0.27,0.02, 
HD 168009,5837,111,4.32,0.06,1.01,0.05,1.15,0.05,1.38,0.02,0.05,0.01,-0.03,0.04,0.08,0.02,0.07,0.02,0.03,0.02,0.03,0.02,0,0.07,-0.1,0.01,-0.09,0.07,0.09,0.05, 
HD 168443,5580,106,4.02,0.04,1.02,0.01,1.63,0.07,2.32,0.06,0.09,0.01,0.07,0.04,0.18,0.01,0.26,0.02,0.11,0.03,0.15,0.04,0.05,0.06,0.06,0.01,0.06,0.08,0.22,0.03, 
HD 168746,5700,78,4.41,0.05,0.95,0.04,1.01,0.03,0.97,0.02,0.02,0.01,0.02,0.04,0.19,0.01,0.22,0.08,0.05,0.02,-0.05,0.01,0.01,0.03,-0.11,0.01,0,0.06,0.28,0.01, 
HD 16895,6246,286,4.25,0.11,1.12,0.09,1.32,0.13,2.35,0.13,-0.1,0.02,0.1,0.07,-0.22,0.06,-0.12,0.03,-0.19,0.04,-0.02,0.04,0.02,0.14,-0.15,0.01,-0.2,0.18,-0.32,0.01, 
HD 169830,6214,147,4,0.05,1.34,0.05,1.91,0.09,4.91,0.18,0.12,0.01,0.06,0.03,-0.09,0.04,0.11,0.06,0.08,0.03,0.13,0.02,0.09,0.04,0.12,0.01,0,0.07,0.07,0.16, 
HD 170174,4575,56,2.12,0.09,1.18,0.22,15.47,0.49,94.46,3.02,-0.26,0.02,-0.27,0.06,-0.6,0.02,0.18,0.11,0,0.04,-0.13,0.19,0.13,0.03,0.05,0.01,-0.1,0.13,-0.2,0.03, 
HD 170469,5748,76,4.28,0.04,1.1,0.03,1.26,0.04,1.55,0.02,0.3,0.01,0.32,0.05,0.38,0.02,0.37,0.08,0.39,0.02,0.38,0.03,0.37,0.11,0.31,0.01,0.42,0.01,0.37,0.05, 
HD 170493,4707,20,4.6,0.02,0.83,0.02,0.76,0.01,0.25,0.01,0.34,0.02,0.33,0.12,0.22,0.03,0.61,0.01,0.4,0.06,0.89,0.29,0.28,0.1,0.23,0.01,0.6,0.01,0.4,0.04, 
HD 170657,5101,24,4.61,0.02,0.79,0.02,0.73,0.01,0.33,0.01,-0.13,0.01,-0.13,0.04,-0.11,0.03,-0.1,0.06,-0.13,0.03,-0.21,0.11,-0.13,0.03,-0.19,0.01,-0.17,0.05,-0.08,0.04, 
HD 171067,5643,66,4.48,0.04,0.93,0.04,0.92,0.02,0.77,0.01,-0.02,0.01,-0.06,0.04,-0.04,0.02,0.07,0.05,-0.04,0.03,0.03,0.04,-0.13,0.01,-0.04,0.01,-0.06,0.06,-0.06,0.11, 
HD 171665,5683,73,4.47,0.05,0.95,0.04,0.94,0.03,0.83,0.01,-0.01,0.01,-0.07,0.04,-0.01,0.02,-0.02,0.04,-0.04,0.03,-0.07,0.04,-0.05,0.04,-0.1,0.01,-0.04,0.06,0.01,0.08, 
HD 17190,5219,40,4.56,0.03,0.84,0.03,0.79,0.02,0.42,0.01,-0.03,0.01,-0.07,0.03,0.02,0.02,0.05,0.03,0,0.02,-0.04,0.1,-0.04,0.04,-0.01,0.01,-0.1,0.05,0.1,0.03, 
HD 171918,5657,57,4.09,0.02,1.04,0.01,1.53,0.03,2.15,0.03,0.15,0.01,0.07,0.04,0.17,0.03,0.2,0.02,0.14,0.04,0.26,0.07,0.24,0.11,0.11,0.01,0.16,0.1,0.23,0.03, 
HD 172051,5670,62,4.53,0.04,0.89,0.04,0.85,0.02,0.67,0.02,-0.19,0.01,-0.19,0.03,-0.15,0.02,-0.23,0.03,-0.27,0.03,-0.31,0.04,-0.15,0.06,-0.45,0.01,-0.26,0.05,-0.12,0.04, 
HD 172310,5506,52,4.56,0.04,0.81,0.03,0.78,0.02,0.5,0.01,-0.35,0.01,-0.34,0.04,-0.23,0.02,-0.22,0.04,-0.33,0.03,-0.38,0.03,-0.27,0.01,-0.44,0.01,-0.35,0.05,-0.24,0.06, 
HD 172513,5515,56,4.51,0.04,0.9,0.03,0.88,0.02,0.64,0.01,-0.01,0.01,0,0.04,0.01,0.02,-0.02,0.03,0,0.04,-0.01,0.05,0.1,0.03,-0.05,0.01,-0.11,0.09,0.03,0.07, 
HD 173667,6449,385,3.86,0.11,1.16,0.04,2.11,0.25,6.79,0.26,-0.49,0.04,0.27,0.25,-0.14,0.07,-0.93,0.01,-0.21,0.16,-0.34,0.01,-0.03,0.01,-0.34,0.01,-0.07,0.39,0.23,0.01, 
HD 173701,5350,50,4.49,0.04,0.97,0.04,0.93,0.02,0.64,0.01,0.31,0.01,0.27,0.06,0.39,0.03,0.53,0.08,0.42,0.04,0.42,0.05,0.31,0.05,0.36,0.01,0.47,0.07,0.39,0.05, 
HD 174080,4666,18,4.61,0.02,0.79,0.01,0.73,0.01,0.22,0.01,0.16,0.02,0.27,0.04,0.05,0.02,0.2,0.07,0.23,0.03,0.02,0.01,0.16,0.05,0.23,0.01,0.17,0.01,0.22,0.19, 
HD 175541,4948,50,3.23,0.06,1.22,0.1,4.43,0.12,10.6,0.22,-0.17,0.01,-0.25,0.06,-0.17,0.02,-0.04,0.05,-0.03,0.02,-0.24,0.03,-0.11,0.01,-0.15,0.01,-0.24,0.08,-0.07,0.02, 
HD 176377,5873,80,4.46,0.05,0.91,0.05,0.93,0.03,0.93,0.01,-0.24,0.01,-0.22,0.03,-0.2,0.02,-0.23,0.04,-0.28,0.04,-0.28,0.01,-0.14,0.05,-0.27,0.01,-0.29,0.07,-0.25,0.03, 
HD 176982,5330,144,3.71,0.05,1.1,0.03,2.42,0.14,4.26,0.15,-0.24,0.01,-0.27,0.03,-0.25,0.02,-0.14,0.03,-0.17,0.03,-0.13,0.03,0.05,0.06,-0.17,0.01,-0.24,0.04,-0.13,0.05, 
HD 177153,5997,123,4.24,0.05,1,0.04,1.26,0.05,1.86,0.03,-0.09,0.01,-0.08,0.03,-0.11,0.02,-0.13,0.07,-0.1,0.04,-0.1,0.03,0,0.11,-0.08,0.01,-0.1,0.07,-0.2,0.09, 
HD 177830,4743,54,3.42,0.06,1.23,0.1,3.57,0.12,5.81,0.13,0.31,0.02,0.23,0.14,0.24,0.02,0.37,0.01,0.49,0.07,0.38,0.01,0.26,0.09,0.21,0.01,0.67,0.01,0.58,0.01, 
HD 178911B,5567,69,4.45,0.04,1.02,0.04,1,0.03,0.86,0.01,0.26,0.01,0.28,0.04,0.31,0.02,0.38,0.04,0.25,0.05,0.23,0.07,0.21,0.02,0.23,0.01,0.33,0.08,0.31,0.04, 
HD 179949,6105,118,4.29,0.05,1.11,0.04,1.25,0.05,1.94,0.04,0.04,0.01,0.12,0.04,0.04,0.03,0.14,0.04,0.04,0.04,0.09,0.03,0.19,0.05,0.11,0.01,-0.11,0.07,-0.03,0.01, 
HD 179957,5812,103,4.4,0.06,1.01,0.05,1.05,0.04,1.13,0.02,0.06,0.01,0.07,0.04,0.12,0.02,0.09,0.08,-0.05,0.04,-0.05,0.02,0.03,0.05,-0.12,0.01,0.02,0.06,0.09,0.04, 
HD 179958,5839,116,4.35,0.06,1.02,0.05,1.12,0.05,1.31,0.02,0.08,0.01,0.09,0.05,0.14,0.02,0.14,0.06,0,0.04,-0.03,0.03,-0.01,0.04,-0.12,0.01,0.04,0.07,0.12,0.05, 
HD 180684,6065,135,3.99,0.05,1.15,0.03,1.8,0.09,3.96,0.08,-0.06,0.01,0.04,0.03,-0.07,0.03,0.1,0.02,-0.04,0.04,0.04,0.03,0.35,0.03,-0.01,0.01,0,0.11,-0.12,0.17, 
HD 181234,5382,61,4.44,0.04,0.99,0.04,0.99,0.03,0.74,0.02,0.41,0.01,0.42,0.05,0.47,0.02,0.52,0.13,0.41,0.04,0.38,0.11,0.18,0.02,0.2,0.01,0.43,0.03,0.53,0.06, 
HD 18143,5146,41,4.55,0.03,0.92,0.03,0.84,0.02,0.45,0.01,0.28,0.01,0.31,0.05,0.28,0.02,0.59,0.11,0.34,0.03,0.23,0.08,0.13,0.06,0.14,0.01,0.37,0.01,0.42,0.08, 
HD 181655,5711,66,4.19,0.03,0.99,0.02,1.31,0.03,1.65,0.03,0.07,0.01,0.1,0.04,0.1,0.02,0.11,0.03,0.04,0.03,-0.14,0.07,0.01,0.05,-0.07,0.01,0,0.1,0.01,0.05, 
HD 182488,5411,51,4.51,0.04,0.95,0.04,0.9,0.02,0.63,0.01,0.17,0.01,0.18,0.05,0.21,0.02,0.3,0.05,0.15,0.04,0.15,0.09,0.17,0.06,0.1,0.01,0.24,0.04,0.24,0.04, 
HD 182572,5589,138,4.2,0.07,1.09,0.05,1.37,0.08,1.65,0.05,0.39,0.01,0.34,0.1,0.54,0.03,0.46,0.13,0.43,0.04,0.42,0.06,0.4,0.06,0.33,0.01,0.72,0.08,0.44,0.06, 
HD 1832,5779,67,4.31,0.03,0.96,0.03,1.14,0.03,1.3,0.02,0,0.01,-0.05,0.03,0.01,0.02,0.02,0.04,0,0.02,0.01,0.01,0.03,0.12,-0.04,0.01,-0.08,0.06,-0.04,0.02, 
HD 183263,5860,97,4.29,0.04,1.13,0.04,1.26,0.05,1.7,0.02,0.27,0.01,0.22,0.04,0.28,0.02,0.33,0.02,0.2,0.04,0.27,0.03,0.39,0.11,0.28,0.01,0.34,0.08,0.27,0.03, 
HD 183650,5618,92,4.14,0.04,1.07,0.03,1.46,0.05,1.92,0.03,0.28,0.01,0.27,0.05,0.38,0.02,0.51,0.09,0.39,0.04,0.42,0.08,0.23,0.01,0.38,0.01,0.35,0.02,0.38,0.03, 
HD 183658,5812,97,4.39,0.05,1.01,0.05,1.06,0.04,1.15,0.02,0.06,0.01,0.03,0.04,0.08,0.02,0.09,0.03,0.04,0.04,0.08,0.05,0.07,0.05,0.03,0.01,0.06,0.08,0.07,0.21, 
HD 183870,4987,23,4.6,0.02,0.81,0.02,0.75,0.01,0.31,0.01,0.01,0.01,0.07,0.04,-0.05,0.02,0.02,0.08,0.02,0.03,0.23,0.03,0.04,0.03,-0.04,0.01,0.1,0.04,-0.03,0.02, 
HD 18445,5237,134,4.56,0.04,0.87,0.04,0.81,0.03,0.45,0.08,0.04,0.01,0.41,0.08,0.37,0.02,-0.02,0.21,-0.11,0.04,-0.22,0.01,-0.46,0.04,-0.04,0.01,0.24,0.06,0.23,0.02, 
HD 185144,5298,47,4.59,0.03,0.82,0.03,0.76,0.01,0.41,0.02,-0.18,0.01,-0.19,0.04,-0.14,0.02,-0.2,0.03,-0.2,0.03,-0.2,0.05,-0.16,0.02,-0.24,0.01,-0.23,0.05,-0.14,0.07, 
HD 185295,5030,59,3.54,0.05,1.01,0.05,2.81,0.09,4.56,0.12,-0.24,0.01,-0.28,0.04,-0.26,0.02,-0.01,0.05,-0.11,0.04,-0.07,0.08,-0.06,0.03,-0.19,0.01,-0.25,0.07,-0.14,0.05, 
HD 18632,5013,28,4.57,0.02,0.87,0.02,0.8,0.01,0.36,0.01,0.2,0.01,0.26,0.04,0.15,0.02,0.3,0.08,0.31,0.04,0.2,0.15,0.19,0.04,0.19,0.01,0.06,0.06,0.25,0.03, 
HD 186408,5808,117,4.27,0.06,1.02,0.04,1.22,0.05,1.53,0.02,0.1,0.01,0.12,0.04,0.16,0.02,0.18,0.01,0.1,0.04,0.05,0.02,0.14,0.1,0.01,0.01,0.09,0.08,0.16,0.02, 
HD 186427,5787,103,4.36,0.05,1.01,0.05,1.1,0.04,1.22,0.02,0.09,0.01,0.1,0.04,0.15,0.02,0.17,0.02,0.07,0.03,0.04,0.03,0.08,0.06,-0.02,0.01,0.1,0.07,0.12,0.06, 
HD 187123,5795,87,4.34,0.05,1.02,0.04,1.13,0.04,1.29,0.02,0.11,0.01,0.09,0.03,0.13,0.02,0.05,0.04,0.13,0.04,0.04,0.02,0.06,0.01,0.07,0.01,0.11,0.13,0.14,0.02, 
HD 187237,5774,81,4.45,0.05,0.99,0.05,0.99,0.03,0.97,0.01,0.03,0.01,0.01,0.03,0.04,0.02,-0.01,0.04,-0.01,0.03,-0.02,0.05,-0.04,0.01,-0.05,0.01,-0.08,0.08,0.03,0.12, 
HD 187897,5852,76,4.41,0.04,1.04,0.04,1.06,0.03,1.18,0.01,0.09,0.01,0.06,0.04,0.05,0.02,0.08,0.04,0.1,0.03,0.16,0.06,0.2,0.12,0.14,0.01,0.03,0.08,0,0.05, 
HD 187923,5773,105,4.09,0.04,0.97,0.02,1.46,0.06,2.13,0.04,-0.08,0.01,-0.1,0.06,0.01,0.02,0.05,0.1,-0.14,0.04,-0.08,0.02,-0.09,0.05,-0.18,0.01,-0.04,0.1,0,0.07, 
HD 188015,5662,73,4.38,0.04,1.03,0.04,1.09,0.03,1.09,0.01,0.24,0.01,0.12,0.04,0.23,0.02,0.16,0.04,0.28,0.04,0.32,0.05,0.17,0.01,0.22,0.01,0.4,0.08,0.31,0.04, 
HD 18803,5617,69,4.44,0.04,0.98,0.04,0.98,0.03,0.86,0.01,0.13,0.01,0.05,0.03,0.14,0.02,0.21,0.09,0.17,0.02,0.17,0.04,0.21,0.08,0.16,0.01,0.05,0.07,0.2,0.02, 
HD 188512,5022,88,3.46,0.08,1.07,0.09,3.18,0.19,5.8,0.42,-0.23,0.01,-0.31,0.05,-0.23,0.02,0.01,0.05,-0.12,0.03,-0.14,0.07,-0.14,0.04,-0.13,0.01,-0.22,0.04,-0.11,0.05, 
HD 189625,5783,77,4.42,0.04,1.06,0.04,1.06,0.03,1.12,0.02,0.17,0.01,0.12,0.04,0.19,0.02,0.15,0.04,0.14,0.03,0.17,0.04,0.19,0.09,0.11,0.01,0.17,0.07,0.11,0.11, 
HD 190067,5437,46,4.58,0.03,0.81,0.03,0.77,0.02,0.46,0.01,-0.29,0.01,-0.26,0.04,-0.19,0.02,-0.17,0.16,-0.31,0.03,-0.32,0.04,-0.23,0.07,-0.38,0.01,-0.34,0.05,-0.15,0.06, 
HD 190228,5147,63,3.6,0.04,1.02,0.04,2.66,0.08,4.47,0.07,-0.35,0.01,-0.39,0.04,-0.35,0.02,-0.25,0.03,-0.26,0.03,-0.22,0.04,-0.18,0.01,-0.34,0.01,-0.34,0.07,-0.19,0.07, 
HD 19034,5736,72,4.51,0.04,0.87,0.04,0.86,0.02,0.72,0.02,-0.28,0.01,-0.21,0.03,0.04,0.01,0.01,0.02,-0.2,0.02,-0.29,0.01,0.02,0.07,-0.29,0.01,-0.28,0.04,-0.02,0.03, 
HD 190404,5176,29,4.64,0.02,0.73,0.02,0.67,0.01,0.29,0.01,-0.5,0.01,-0.26,0.05,-0.11,0.02,-0.21,0.08,-0.33,0.02,0.02,0.01,-0.29,0.02,-0.26,0.01,-0.45,0.09,-0.3,0.08, 
HD 190406,5908,101,4.39,0.05,1.03,0.05,1.07,0.04,1.25,0.02,0.02,0.01,0.01,0.04,0,0.02,-0.08,0.06,0.01,0.04,0.08,0.02,0.04,0.03,0.03,0.01,-0.02,0.08,0.05,0.06, 
HD 191408,5084,29,4.64,0.02,0.73,0.02,0.67,0.01,0.27,0.01,-0.4,0.02,-0.28,0.04,-0.06,0.04,-0.28,0.09,-0.3,0.03,0.04,0.01,-0.29,0.02,-0.26,0.01,-0.32,0.01,-0.08,0.02, 
HD 191785,5288,48,4.55,0.03,0.85,0.03,0.81,0.02,0.45,0.01,-0.05,0.01,0.04,0.04,0.21,0.02,0.32,0.07,0.04,0.03,-0.04,0.11,0,0.03,0.01,0.01,0.06,0.06,0.23,0.01, 
HD 192020,5125,33,4.57,0.03,0.83,0.02,0.78,0.01,0.38,0.01,-0.01,0.01,-0.02,0.03,0.01,0.02,0.02,0.06,0.01,0.03,0.06,0.12,0.08,0.06,0.04,0.01,-0.06,0.06,0.03,0.09, 
HD 192263,4961,25,4.6,0.02,0.81,0.02,0.75,0.01,0.31,0.01,0.03,0.01,0.06,0.05,0,0.02,0.01,0.02,0.07,0.03,0.32,0.24,0,0.04,-0.04,0.01,0.12,0.05,0.04,0.04, 
HD 192310,5126,37,4.57,0.03,0.85,0.02,0.79,0.01,0.38,0.01,0.04,0.01,0.04,0.05,0.05,0.02,0.1,0.08,0.06,0.03,0.44,0.26,0.01,0.05,-0.04,0.01,0.14,0.03,0.17,0.03, 
HD 192343,5725,75,4.14,0.03,1.08,0.03,1.46,0.04,2.07,0.03,0.21,0.01,0.27,0.05,0.24,0.02,0.34,0.03,0.2,0.03,0.24,0.05,0.31,0.08,0.22,0.01,0.22,0.03,0.29,0.02, 
HD 192344,5628,104,4,0.04,1.11,0.01,1.75,0.07,2.77,0.06,0.18,0.01,0.12,0.05,0.19,0.02,0.29,0.03,0.16,0.03,0.26,0.04,0.19,0.07,0.2,0.01,0.23,0.05,0.26,0.02, 
HD 19308,5778,88,4.3,0.04,1.04,0.03,1.19,0.04,1.41,0.02,0.15,0.01,0.04,0.04,0.16,0.02,0.11,0.07,0.16,0.03,0.17,0.01,0.19,0.1,0.12,0.01,0.11,0.07,0.19,0.04, 
HD 19373,5978,270,4.21,0.11,1.15,0.08,1.4,0.14,2.22,0.1,0.15,0.01,0.08,0.03,0.13,0.02,0.11,0.09,0.17,0.03,0.14,0.02,0.14,0.09,0.15,0.01,0.05,0.07,0.1,0.02, 
HD 193795,5784,69,4.22,0.03,1.03,0.02,1.31,0.03,1.72,0.02,0.12,0.01,0.05,0.05,0.11,0.02,0.12,0.04,0.14,0.03,0.21,0.05,0.21,0.07,0.13,0.01,0.2,0.01,0.13,0.05, 
HD 19467,5927,190,4.37,0.1,1.06,0.07,1.11,0.13,1.4,0.35,0.04,0.01,0.02,0.03,0.19,0.01,0.21,0.04,0.02,0.02,-0.05,0.03,-0.08,0.05,-0.17,0.01,-0.01,0.05,0.2,0.02, 
HD 195019,5673,86,4.07,0.04,0.97,0.01,1.5,0.06,2.1,0.06,-0.02,0.01,-0.06,0.04,-0.03,0.02,0.04,0.07,-0.02,0.03,0.07,0.03,0.08,0.03,0.03,0.01,-0.1,0.07,0.04,0.07, 
HD 195564,5665,278,3.98,0.1,1.09,0.03,1.78,0.2,2.89,0.12,0.06,0.01,0.08,0.05,0.11,0.02,0.17,0.04,0.09,0.04,0.01,0.03,0.07,0.08,0.06,0.01,0,0.07,0.05,0.06, 
HD 196201,5530,65,4.53,0.04,0.88,0.04,0.85,0.02,0.6,0.02,-0.1,0.01,-0.14,0.04,-0.03,0.02,-0.12,0.03,-0.19,0.03,-0.03,0.05,-0.14,0.03,-0.3,0.01,-0.12,0.05,0,0.25, 
HD 196761,5512,55,4.55,0.04,0.85,0.03,0.81,0.02,0.54,0.01,-0.21,0.01,-0.25,0.04,-0.14,0.03,-0.17,0.05,-0.25,0.04,0.03,0.12,-0.13,0.03,-0.3,0.01,-0.09,0.07,-0.18,0.05, 
HD 196850,5866,100,4.36,0.05,0.96,0.05,1.08,0.04,1.23,0.02,-0.06,0.01,-0.05,0.04,-0.01,0.02,0.02,0.01,-0.05,0.03,-0.15,0.05,-0.04,0.04,-0.17,0.01,-0.09,0.06,-0.02,0.07, 
HD 196885,6057,99,4.15,0.04,1.11,0.03,1.47,0.05,2.62,0.04,0.01,0.02,0.13,0.04,-0.03,0.04,0.14,0.08,0,0.06,0.2,0.05,0.25,0.11,0.16,0.01,0.09,0.13,0.03,0.01, 
HD 198802,5596,117,3.79,0.03,1.18,0.02,2.31,0.11,4.68,0.11,-0.11,0.01,-0.12,0.04,-0.15,0.02,-0.05,0.04,-0.03,0.04,0.08,0.03,0.06,0.03,0.04,0.01,-0.11,0.07,-0.06,0.12, 
HD 199019,5457,55,4.54,0.04,0.88,0.03,0.84,0.02,0.56,0.01,-0.06,0.01,-0.03,0.04,-0.06,0.02,0,0.05,-0.07,0.04,-0.13,0.05,-0.02,0.04,-0.05,0.01,-0.15,0.11,-0.12,0.11, 
HD 199476,5657,63,4.54,0.04,0.85,0.04,0.82,0.02,0.63,0.01,-0.28,0.01,-0.23,0.04,-0.09,0.02,-0.14,0.1,-0.28,0.04,-0.36,0.04,-0.17,0.02,-0.29,0.01,-0.31,0.06,-0.09,0.08, 
HD 19994,6084,213,4.04,0.08,1.25,0.06,1.77,0.14,3.83,0.13,0.1,0.02,0.25,0.1,0.05,0.06,0.11,0.05,0.21,0.08,0.17,0.06,0.14,0.15,0.08,0.01,-0.13,0.01,0.06,0.01, 
HD 199960,5853,99,4.22,0.05,1.12,0.04,1.37,0.05,1.97,0.03,0.22,0.01,0.18,0.04,0.18,0.02,0.21,0.03,0.22,0.04,0.28,0.03,0.16,0.04,0.22,0.01,0.34,0.08,0.2,0.07, 
HD 200538,5938,124,4.21,0.05,1.06,0.04,1.34,0.06,2,0.04,0.05,0.01,0.04,0.03,0.02,0.02,-0.02,0.09,0.02,0.03,0.07,0.04,0.07,0.03,0.03,0.01,0.01,0.1,0.03,0.05, 
HD 200565,5855,77,4.23,0.03,0.94,0.03,1.24,0.04,1.62,0.06,-0.1,0.02,-0.15,0.01,0.02,0.04,0.25,0.22,-0.18,0.06,-0.14,0.04,-0.27,0.03,-0.2,0.01,-0.28,0.25,-0.04,0.01, 
HD 200968,5122,34,4.57,0.03,0.86,0.02,0.8,0.01,0.39,0.01,0.07,0.02,0.05,0.06,0.09,0.02,0.13,0.02,0.09,0.04,-0.11,0.01,0.13,0.04,0.06,0.01,-0.29,0.01,0.02,0.03, 
HD 201203,6241,96,4.06,0.04,1.26,0.04,1.73,0.05,4.1,0.08,0.01,0.14,0.98,0.14,-0.58,0.13,-0.93,0.01,-0.16,0.01,0.02,0.01,-0.5,0.01,-0.2,0.01,-0.06,0.01,0.18,0.01, 
HD 201219,5589,54,4.49,0.03,0.99,0.04,0.93,0.02,0.76,0.01,0.13,0.01,0.1,0.03,0.13,0.02,0.06,0.04,0.18,0.02,0.07,0.02,0.16,0.03,0.14,0.01,0.07,0.08,0.1,0.03, 
HD 20165,5130,37,4.57,0.03,0.84,0.02,0.79,0.01,0.38,0.01,0.01,0.01,-0.03,0.04,0.05,0.02,0.05,0.01,0.08,0.02,-0.17,0.01,-0.05,0.04,-0.01,0.01,0.01,0.08,0.08,0.03, 
HD 201989,5667,69,4.46,0.04,0.98,0.04,0.96,0.03,0.85,0.01,0.07,0.01,-0.01,0.04,0.04,0.02,0.09,0.05,0.05,0.03,0.11,0.01,0.14,0.04,0.02,0.01,-0.07,0.07,0.07,0.03, 
HD 2025,4876,20,4.64,0.02,0.73,0.02,0.68,0.01,0.23,0.01,-0.2,0.02,-0.17,0.05,-0.16,0.02,-0.04,0.06,-0.12,0.04,-0.48,0.01,-0.18,0.03,0.01,0.01,-0.15,0.09,-0.01,0.02, 
HD 202575,4703,18,4.63,0.01,0.74,0.01,0.69,0.01,0.21,0.01,-0.03,0.01,-0.09,0.03,-0.14,0.02,-0.1,0.09,-0.02,0.05,0.06,0.49,-0.05,0.03,-0.01,0.01,-0.07,0.09,-0.1,0.01, 
HD 202751,4821,24,4.62,0.02,0.76,0.02,0.71,0.01,0.24,0.01,-0.05,0.01,-0.01,0.04,-0.01,0.02,0.05,0.1,-0.04,0.05,-0.12,0.01,-0.08,0.13,-0.06,0.01,-0.07,0.01,0.12,0.03, 
HD 202917,5587,62,4.51,0.04,0.87,0.04,0.86,0.02,0.65,0.01,-0.12,0.03,0.15,0.08,-0.13,0.11,0.06,0.32,-0.04,0.08,0.05,0.01,-0.04,0.01,-0.05,0.01,-0.38,0.36,0.21,0.01, 
HD 204277,6153,112,4.32,0.05,1.08,0.05,1.19,0.04,1.83,0.03,-0.06,0.01,-0.1,0.04,-0.1,0.04,-0.16,0.06,-0.1,0.03,-0.01,0.01,-0.05,0.01,0,0.01,-0.22,0.07,0.19,0.01, 
HD 20619,5717,66,4.51,0.04,0.91,0.04,0.88,0.02,0.75,0.01,-0.15,0.01,-0.19,0.04,-0.13,0.01,-0.08,0.04,-0.13,0.02,-0.16,0.04,0.11,0.1,-0.17,0.01,-0.27,0.06,-0.15,0.02, 
HD 206374,5579,58,4.51,0.04,0.91,0.04,0.88,0.02,0.68,0.01,-0.05,0.01,-0.1,0.02,-0.02,0.02,0,0.05,-0.05,0.03,-0.13,0.02,0.16,0.1,-0.09,0.01,-0.18,0.05,-0.04,0.04, 
HD 206387,5739,90,4.45,0.05,1,0.05,0.99,0.04,0.96,0.05,0.08,0.01,0.1,0.08,0.12,0.04,0.17,0.04,0.08,0.04,0.19,0.18,-0.14,0.01,0.06,0.01,-0.01,0.08,0.03,0.01, 
HD 207874,5211,42,4.54,0.03,0.9,0.03,0.84,0.02,0.47,0.01,0,0.01,-0.03,0.01,0.05,0.01,0.07,0.01,-0.05,0.01,0.02,0.01,-0.09,0.01,-0.05,0.01,-0.06,0.01,0.18,0.01, 
HD 208313,5028,28,4.58,0.02,0.82,0.02,0.76,0.01,0.33,0.01,0.01,0.01,0.02,0.04,0,0.02,0.09,0.06,0.05,0.04,0.29,0.16,0.1,0.08,-0.03,0.01,0.03,0.02,0.09,0.02, 
HD 208801,4864,54,3.5,0.05,1.09,0.08,3.06,0.08,4.72,0.08,0.04,0.01,0.04,0.06,0.08,0.02,0.25,0.07,0.13,0.04,0.77,0.24,0.01,0.04,-0.01,0.01,0.09,0.07,0.27,0.03, 
HD 209393,5605,62,4.52,0.04,0.87,0.04,0.85,0.02,0.65,0.01,-0.16,0.01,-0.19,0.04,-0.17,0.02,-0.24,0.05,-0.18,0.03,-0.15,0.05,-0.09,0.01,-0.14,0.01,-0.25,0.06,-0.17,0.17, 
HD 209458,6021,92,4.3,0.04,1.03,0.04,1.19,0.04,1.66,0.02,-0.04,0.01,0.01,0.03,-0.02,0.02,-0.08,0.04,0.02,0.03,-0.06,0.03,0.05,0.02,-0.02,0.01,-0.11,0.08,-0.14,0.14, 
HD 209875,6129,103,4.07,0.04,1.07,0.03,1.59,0.05,3.21,0.06,-0.16,0.01,-0.11,0.03,-0.12,0.03,-0.17,0.03,-0.19,0.03,-0.14,0.04,-0.06,0.12,-0.19,0.01,-0.17,0.07,-0.27,0.02, 
HD 21019,5351,165,3.67,0.07,0.95,0.03,2.37,0.16,4.13,0.13,-0.53,0.01,-0.52,0.03,-0.48,0.02,-0.4,0.03,-0.54,0.04,-0.48,0.06,-0.34,0.03,-0.41,0.01,-0.53,0.03,-0.36,0.07, 
HD 210302,6407,295,4.17,0.11,1.07,0.08,1.42,0.13,3.01,0.1,-0.34,0.04,0.41,0.09,-0.19,0.09,-0.86,0.01,-0.28,0.13,-0.21,0.01,0.06,0.2,-0.12,0.01,-0.4,0.22,0.18,0.01, 
HD 210312,5704,84,4.39,0.05,1.06,0.04,1.09,0.04,1.14,0.02,0.26,0.01,0.17,0.05,0.27,0.02,0.34,0.04,0.28,0.04,0.22,0.08,0.35,0.05,0.28,0.01,0.33,0.08,0.32,0.02, 
HD 210460,5428,146,3.51,0.05,1.45,0.04,3.51,0.22,9.61,0.29,-0.34,0.01,-0.35,0.03,-0.33,0.02,-0.36,0.06,-0.3,0.03,-0.38,0.03,-0.11,0.1,-0.29,0.01,-0.33,0.07,-0.32,0.1, 
HD 211038,5034,59,3.6,0.04,0.98,0.04,2.6,0.08,3.91,0.08,-0.24,0.01,-0.14,0.04,0.04,0.02,0.12,0.03,-0.08,0.03,-0.16,0.08,-0.12,0.04,-0.15,0.01,-0.12,0.03,0.06,0.06, 
HD 211080,5685,104,3.98,0.04,1.2,0.02,1.87,0.08,3.28,0.07,0.27,0.01,0.2,0.04,0.31,0.02,0.33,0.12,0.26,0.04,0.24,0.05,0.19,0.07,0.21,0.01,0.39,0.05,0.36,0.03, 
HD 211681,5692,58,4.09,0.03,1.18,0.04,1.62,0.04,2.47,0.04,0.36,0.01,0.22,0.07,0.39,0.03,0.48,0.05,0.31,0.05,0.39,0.05,0.26,0.02,0.33,0.01,0.52,0.01,0.45,0.04, 
HD 212291,5604,58,4.53,0.04,0.89,0.04,0.85,0.02,0.65,0.01,-0.13,0.01,-0.14,0.03,-0.08,0.02,-0.19,0.05,-0.13,0.03,-0.18,0.05,0.03,0.02,-0.15,0.01,-0.2,0.05,-0.13,0.08, 
HD 212801,5167,116,3.58,0.06,1.33,0.06,3.11,0.17,6.2,0.19,-0.12,0.01,-0.18,0.04,-0.14,0.02,-0.02,0.03,-0.05,0.04,-0.03,0.05,0,0.02,-0.1,0.01,-0.18,0.05,-0.05,0.05, 
HD 21313,5923,60,4.25,0.03,1.11,0.02,1.31,0.03,1.91,0.03,0.17,0.01,0.13,0.04,0.18,0.02,0.19,0.05,0.18,0.04,0.3,0.04,0.29,0.08,0.26,0.01,0.26,0.09,0.22,0.03, 
HD 213472,5670,69,4.13,0.03,0.99,0.02,1.42,0.04,1.88,0.03,0.09,0.01,0.06,0.04,0.07,0.02,0.18,0.03,0.06,0.03,0.14,0.04,0.24,0.07,0.08,0.01,0.01,0.08,0.17,0.04, 
HD 213519,5782,66,4.34,0.03,0.95,0.03,1.09,0.03,1.2,0.01,-0.02,0.01,-0.08,0.03,-0.02,0.02,-0.01,0.04,-0.03,0.03,0.01,0.03,0,0.03,-0.03,0.01,0,0.07,-0.01,0.13, 
HD 213628,5567,61,4.48,0.04,0.93,0.04,0.92,0.02,0.73,0.01,0.04,0.01,0.03,0.05,0.09,0.02,0.03,0.06,0.05,0.04,0.01,0.08,0.04,0.03,0.01,0.01,0.01,0.06,0.05,0.06, 
HD 215578,4865,55,2.76,0.06,2.37,0.19,10.59,0.34,56.59,1.79,0.1,0.02,0.13,0.11,0.12,0.03,0.4,0.2,0.33,0.05,-0.03,0.33,0.14,0.1,0.25,0.01,0.35,0.01,0.25,0.01, 
HD 216259,5079,37,4.67,0.01,0.69,0.02,0.64,0.01,0.24,0.01,-0.58,0.01,-0.42,0.05,-0.28,0.02,-0.31,0.04,-0.51,0.03,0.03,0.01,-0.4,0.04,-0.08,0.01,-0.53,0.13,-0.29,0.07, 
HD 216275,5939,95,4.42,0.05,0.98,0.05,1.01,0.04,1.13,0.02,-0.13,0.01,-0.1,0.03,-0.09,0.02,-0.13,0.03,-0.14,0.03,-0.19,0.04,-0.12,0.06,-0.15,0.01,-0.23,0.07,-0.18,0.08, 
HD 217004,5715,162,3.94,0.06,1.05,0.01,1.82,0.11,3.17,0.07,-0.07,0.01,-0.09,0.03,-0.06,0.02,-0.04,0.01,-0.05,0.03,-0.02,0.03,-0.07,0.02,-0.09,0.01,-0.07,0.06,0.02,0.11, 
HD 217014,5798,119,4.36,0.06,1.08,0.06,1.14,0.05,1.32,0.03,0.22,0.01,0.16,0.05,0.22,0.02,0.29,0.03,0.19,0.03,0.14,0.03,0.18,0.09,0.12,0.01,0.28,0.05,0.2,0.06, 
HD 217107,5665,108,4.37,0.06,1.09,0.05,1.13,0.05,1.18,0.03,0.37,0.01,0.37,0.05,0.46,0.02,0.49,0.12,0.34,0.04,0.31,0.06,0.26,0.09,0.3,0.01,0.43,0.14,0.41,0.05, 
HD 217165,5839,72,4.3,0.04,0.96,0.03,1.14,0.03,1.36,0.03,-0.05,0.01,-0.06,0.04,-0.07,0.02,-0.18,0.04,-0.02,0.03,0.05,0.02,0.03,0.02,0.02,0.01,-0.08,0.08,-0.09,0.07, 
HD 21774,5683,72,4.28,0.04,1.04,0.03,1.22,0.03,1.4,0.02,0.23,0.01,0.11,0.05,0.23,0.02,0.18,0.1,0.22,0.04,0.24,0.04,0.22,0.05,0.2,0.01,0.25,0.07,0.31,0.03, 
HD 217877,6012,126,4.31,0.06,1.01,0.05,1.17,0.05,1.61,0.03,-0.09,0.01,-0.09,0.03,-0.08,0.02,-0.1,0.04,-0.07,0.03,-0.08,0.03,-0.12,0.04,-0.12,0.01,-0.09,0.07,-0.11,0.11, 
HD 218168,5897,89,4.43,0.05,0.98,0.05,1,0.03,1.09,0.02,-0.08,0.01,-0.01,0.05,-0.09,0.03,-0.07,0.03,-0.16,0.03,-0.1,0.03,0.17,0.06,0,0.01,-0.18,0.08,-0.11,0.01, 
HD 218209,5814,76,4.5,0.05,0.87,0.04,0.87,0.03,0.77,0.02,-0.33,0.01,-0.27,0.04,-0.08,0.02,-0.1,0.03,-0.3,0.03,-0.39,0.03,-0.19,0.05,-0.4,0.01,-0.33,0.05,-0.08,0.12, 
HD 218566,4893,27,4.58,0.02,0.86,0.02,0.79,0.01,0.33,0.01,0.31,0.02,0.34,0.06,0.3,0.02,0.67,0.01,0.41,0.06,0.5,0.23,0.22,0.05,0.24,0.01,0.56,0.02,0.48,0.01, 
HD 218868,5506,64,4.46,0.04,0.98,0.04,0.96,0.03,0.77,0.01,0.22,0.01,0.22,0.04,0.28,0.02,0.3,0.06,0.23,0.03,0.14,0.05,0.17,0.04,0.18,0.01,0.15,0.06,0.28,0.03, 
HD 219134,4853,35,4.6,0.02,0.81,0.02,0.74,0.01,0.28,0.01,0.1,0.01,0.12,0.05,0.08,0.02,0.16,0.07,0.14,0.03,-0.19,0.24,0.06,0.06,-0.01,0.01,0.28,0.03,0.22,0.03, 
HD 219538,5095,33,4.58,0.03,0.82,0.02,0.77,0.01,0.36,0.01,-0.01,0.01,-0.04,0.04,0.03,0.02,0.11,0.05,0.06,0.03,0.03,0.22,0,0.03,0,0.01,0.01,0.05,0.05,0.03, 
HD 219834B,5152,37,4.55,0.03,0.9,0.03,0.84,0.02,0.44,0.01,0.2,0.01,0.2,0.05,0.23,0.02,0.28,0.08,0.3,0.04,0.12,0.19,0.12,0.04,0.04,0.01,0.32,0.07,0.27,0.04, 
HD 220339,5040,22,4.63,0.02,0.75,0.02,0.7,0.01,0.28,0.01,-0.25,0.01,-0.22,0.04,-0.16,0.02,-0.1,0.06,-0.24,0.03,-0.57,0.19,-0.28,0.02,-0.25,0.01,-0.19,0.04,-0.13,0.04, 
HD 22049,5092,53,4.6,0.02,0.82,0.02,0.75,0.01,0.34,0.02,-0.05,0.01,-0.05,0.04,-0.05,0.02,-0.01,0.06,-0.03,0.04,-0.25,0.01,-0.02,0.03,-0.09,0.01,-0.1,0.05,-0.03,0.07, 
HD 22072,5018,67,3.43,0.06,1.02,0.08,3.24,0.12,6.01,0.2,-0.29,0.01,-0.29,0.06,-0.09,0.02,0.08,0.08,-0.19,0.04,-0.18,0.07,-0.19,0.02,-0.29,0.01,-0.26,0.05,0.02,0.02, 
HD 221354,5301,47,4.53,0.04,0.91,0.03,0.86,0.02,0.52,0.01,0.13,0.01,0.12,0.06,0.24,0.03,0.3,0.07,0.14,0.04,0.26,0.1,0.1,0.03,0.04,0.01,0.15,0.03,0.34,0.01, 
HD 221356,6096,101,4.37,0.05,0.98,0.05,1.07,0.04,1.42,0.02,-0.22,0.01,-0.19,0.02,-0.18,0.03,-0.19,0.12,-0.3,0.03,-0.28,0.02,-0.21,0.08,-0.29,0.01,-0.3,0.06,-0.25,0.02, 
HD 222368,6051,205,4,0.08,1.02,0.03,1.67,0.14,3.36,0.15,-0.28,0.01,-0.17,0.04,-0.3,0.03,-0.16,0.08,-0.24,0.04,-0.13,0.04,0.07,0.06,-0.17,0.01,-0.21,0.09,-0.27,0.01, 
HD 222582,5806,94,4.34,0.05,0.98,0.04,1.11,0.04,1.25,0.02,0.01,0.01,0.03,0.04,0.05,0.02,0.14,0.06,0.02,0.03,-0.02,0.02,0.04,0.1,-0.04,0.01,0.02,0.06,0.05,0.07, 
HD 222697,5422,50,4.5,0.04,0.95,0.04,0.9,0.02,0.63,0.01,0.15,0.01,0.2,0.04,0.15,0.01,0.17,0.06,0.16,0.04,0.02,0.08,0.04,0.04,0,0.01,0.08,0.08,0.2,0.03, 
HD 22282,5464,57,4.47,0.04,0.95,0.04,0.94,0.02,0.71,0.01,0.18,0.01,0.18,0.04,0.23,0.02,0.26,0.04,0.24,0.04,0.24,0.06,0.16,0.04,0.12,0.01,0.16,0.07,0.27,0.03, 
HD 223238,5822,79,4.3,0.04,0.99,0.03,1.16,0.03,1.4,0.02,0.02,0.01,-0.02,0.04,0.01,0.02,-0.02,0.04,0.02,0.03,0.05,0.03,0.02,0.05,0.04,0.01,0.05,0.07,0.05,0.08, 
HD 223315,5610,59,4.44,0.04,1.04,0.04,1.02,0.02,0.93,0.01,0.28,0.01,0.33,0.04,0.3,0.02,0.33,0.08,0.29,0.04,0.25,0.05,0.21,0.05,0.28,0.01,0.31,0.03,0.32,0.03, 
HD 223498,5534,47,4.4,0.03,0.95,0.03,1.02,0.02,0.89,0.01,0.18,0.01,0.12,0.05,0.2,0.02,0.3,0.05,0.17,0.03,0.16,0.05,0.05,0.01,0.12,0.01,0.12,0.08,0.26,0.08, 
HD 223691,5389,130,3.8,0.05,1,0.01,2.09,0.12,3.29,0.09,-0.26,0.01,-0.24,0.03,-0.22,0.01,-0.21,0.03,-0.18,0.03,-0.17,0.02,-0.12,0.01,-0.18,0.01,-0.3,0.06,-0.12,0.06, 
HD 224383,5790,65,4.24,0.03,0.96,0.02,1.24,0.03,1.55,0.02,-0.03,0.01,-0.02,0.04,0.03,0.02,-0.02,0.02,-0.02,0.03,-0.05,0.02,-0.03,0.03,-0.04,0.01,-0.11,0.07,0.03,0.06, 
HD 225261,5456,47,4.58,0.03,0.81,0.03,0.77,0.02,0.47,0.01,-0.31,0.01,-0.22,0.04,-0.07,0.02,-0.14,0.18,-0.3,0.03,-0.48,0.02,-0.23,0.07,-0.29,0.01,-0.28,0.04,-0.1,0.04, 
HD 22879,6224,122,4.41,0.06,0.89,0.06,0.97,0.04,1.28,0.04,-0.67,0.02,-0.47,0.03,-0.29,0.03,-0.26,0.09,-0.52,0.02,-0.71,0.04,-0.54,0.05,-0.67,0.01,-0.66,0.09,-0.58,0.07, 
HD 230409,5473,33,4.63,0.02,0.75,0.02,0.69,0.01,0.39,0.01,-0.73,0.01,-0.61,0.03,-0.44,0.02,-0.45,0.06,-0.67,0.03,0.02,0.01,-0.1,0.01,-0.67,0.01,-0.75,0.04,-0.53,0.15, 
HD 230999,5605,65,4.38,0.04,0.96,0.03,1.04,0.03,0.97,0.02,0.14,0.01,0.13,0.04,0.21,0.02,0.26,0.02,0.11,0.04,0.06,0.05,0.2,0.13,0.04,0.01,-0.03,0.06,0.23,0.04, 
HD 23249,5546,568,3.96,0.23,1.27,0.09,2.01,0.5,3.22,0.39,0.37,0.01,0.43,0.08,0.74,0.03,0.57,0.09,0.17,0.04,0.04,0.17,-0.52,0.06,-0.23,0.01,0.45,0.09,0.47,0.05, 
HD 23356,4962,22,4.61,0.02,0.8,0.02,0.74,0.01,0.29,0.01,-0.04,0.01,-0.07,0.04,-0.03,0.02,-0.01,0.08,-0.04,0.03,-0.05,0.2,-0.03,0.02,-0.01,0.01,-0.09,0.01,0.01,0.03, 
HD 233641,6076,140,3.9,0.04,1.15,0.02,2,0.09,4.88,0.17,-0.2,0.01,-0.12,0.04,-0.19,0.03,-0.15,0.1,-0.22,0.05,-0.23,0.04,0.11,0.07,-0.06,0.01,-0.16,0.07,-0.1,0.02, 
HD 23596,5912,69,4.11,0.03,1.17,0.03,1.58,0.04,2.76,0.04,0.18,0.01,0.17,0.04,0.15,0.02,0.25,0.13,0.18,0.04,0.32,0.04,0.29,0.14,0.24,0.01,0.32,0.19,0.3,0.04, 
HD 24040,5741,84,4.19,0.04,1.05,0.03,1.36,0.04,1.81,0.03,0.17,0.01,0.12,0.05,0.17,0.02,0.12,0.03,0.11,0.04,0.2,0.03,0.14,0.03,0.13,0.01,0.18,0.12,0.24,0.02, 
HD 24213,5979,64,4.14,0.03,1.11,0.02,1.48,0.03,2.51,0.03,0.05,0.01,0.06,0.03,0.04,0.02,0.02,0.08,0.03,0.04,-0.03,0.04,0.08,0.12,0.06,0.01,0.02,0.07,0.05,0.09, 
HD 24238,5179,29,4.63,0.02,0.76,0.02,0.7,0.01,0.32,0.01,-0.37,0.01,-0.16,0.04,-0.01,0.02,0.2,0.02,-0.24,0.04,-0.03,0.01,-0.07,0.01,-0.05,0.01,-0.26,0.07,0.18,0.01, 
HD 24341,5465,102,3.79,0.04,0.89,0.01,1.99,0.08,3.17,0.08,-0.54,0.01,-0.48,0.03,-0.38,0.01,-0.37,0.02,-0.51,0.03,-0.58,0.01,-0.34,0.04,-0.54,0.01,-0.6,0.03,-0.36,0.09, 
HD 24365,5067,52,3.41,0.05,1.09,0.08,3.4,0.08,6.84,0.12,-0.35,0.01,-0.42,0.04,-0.34,0.02,-0.23,0.04,-0.26,0.03,-0.3,0.07,-0.24,0.07,-0.32,0.01,-0.36,0.03,-0.26,0.09, 
HD 24496,5535,61,4.49,0.04,0.91,0.04,0.89,0.02,0.67,0.01,0,0.01,-0.07,0.03,0.01,0.02,0.11,0.03,-0.03,0.03,0.02,0.04,0.01,0.07,-0.02,0.01,-0.06,0.08,0,0.05, 
HD 25665,4951,25,4.59,0.02,0.8,0.02,0.75,0.01,0.3,0.01,0.01,0.01,-0.01,0.07,0.03,0.02,0.2,0.05,0.11,0.03,0.35,0.01,0.03,0.02,0,0.01,0.14,0.05,0.06,0.01, 
HD 25680,5793,88,4.42,0.05,0.99,0.05,1.01,0.03,1.03,0.01,0.01,0.01,0.04,0.03,0.03,0.02,-0.12,0.06,-0.01,0.04,0.06,0.06,0.08,0.02,-0.01,0.01,-0.07,0.09,-0.11,0.08, 
HD 25682,5496,60,4.47,0.04,0.94,0.04,0.94,0.02,0.72,0.01,0.13,0.01,0.12,0.04,0.19,0.02,0.24,0.03,0.1,0.04,0.09,0.06,0.11,0.1,0.12,0.01,0.14,0.06,0.24,0.03, 
HD 25825,5938,86,4.37,0.04,1.04,0.04,1.1,0.03,1.35,0.02,0.02,0.01,0.09,0.06,0.02,0.03,0.11,0.05,0.03,0.04,-0.01,0.06,0.34,0.01,0.1,0.01,0.02,0.1,0.01,0.07, 
HD 2589,5025,70,3.55,0.06,1.1,0.07,2.92,0.1,4.89,0.1,-0.15,0.01,-0.18,0.05,-0.08,0.02,0.16,0.07,-0.02,0.03,0.11,0.11,0.01,0.01,-0.1,0.01,-0.15,0.08,0.08,0.01, 
HD 26151,5353,49,4.47,0.04,0.95,0.04,0.94,0.02,0.65,0.01,0.29,0.01,0.29,0.07,0.35,0.02,0.59,0.09,0.4,0.03,0.21,0.18,0.21,0.03,0.25,0.01,0.36,0.01,0.33,0.05, 
HD 26794,4945,27,4.59,0.02,0.83,0.02,0.76,0.01,0.31,0.01,0.09,0.01,0.11,0.04,0.15,0.02,0.2,0.07,0.16,0.03,0.26,0.15,0.06,0.04,0.08,0.01,0.18,0.03,0.31,0.05, 
HD 26965,5308,49,4.59,0.03,0.82,0.03,0.76,0.01,0.41,0.02,-0.18,0.01,-0.01,0.03,0.16,0.02,0.21,0.08,-0.12,0.03,-0.15,0.03,-0.17,0.03,-0.12,0.01,-0.01,0.05,0.09,0.06, 
HD 26990,6000,131,4.36,0.07,0.95,0.06,1.07,0.05,1.33,0.1,-0.2,0.01,0.65,0.14,-0.23,0.04,-0.3,0.04,-0.37,0.05,-0.31,0.03,-0.38,0.12,-0.34,0.01,-0.36,0.31,-0.3,0.01, 
HD 28005,5715,87,4.26,0.04,1.07,0.03,1.27,0.04,1.56,0.02,0,0.01,-0.01,0.01,0.11,0.01,0.07,0.01,-0.05,0.01,0.02,0.01,-0.23,0.01,-0.05,0.01,-0.06,0.01,0.18,0.01, 
HD 28187,6009,107,4.38,0.06,0.93,0.05,1.03,0.04,1.24,0.03,-0.28,0.01,-0.17,0.03,0,0.01,-0.04,0.1,-0.23,0.03,-0.43,0.02,-0.29,0.02,-0.37,0.01,-0.26,0.05,-0.07,0.03, 
HD 283,5256,27,4.63,0.02,0.76,0.02,0.7,0.01,0.33,0.01,-0.43,0.01,-0.38,0.05,-0.26,0.02,-0.27,0.03,-0.43,0.04,0.03,0.01,-0.35,0.04,-0.42,0.01,-0.44,0.07,-0.17,0.01, 
HD 28946,5354,45,4.55,0.03,0.84,0.03,0.8,0.02,0.47,0.01,-0.12,0.01,-0.14,0.02,-0.07,0.02,-0.04,0.04,-0.11,0.03,-0.11,0.02,-0.04,0.08,-0.15,0.01,-0.17,0.05,-0.06,0.07, 
HD 29461,5787,58,4.43,0.03,1.07,0.03,1.04,0.02,1.1,0.02,0.19,0.01,0.18,0.04,0.19,0.02,0.22,0.04,0.16,0.05,0.18,0.03,0.3,0.07,0.19,0.01,0.14,0.09,0.14,0.06, 
HD 29528,5477,45,4.43,0.03,0.94,0.03,0.98,0.02,0.78,0.01,0.17,0.01,0.17,0.04,0.22,0.02,0.27,0.08,0.19,0.04,0.18,0.06,0.17,0.07,0.14,0.01,0.08,0.06,0.28,0.05, 
HD 29883,5034,27,4.61,0.02,0.79,0.02,0.73,0.01,0.31,0.01,-0.12,0.01,-0.02,0.03,0.02,0.02,0.01,0.08,-0.08,0.03,-0.36,0.01,-0.13,0.03,-0.11,0.01,-0.08,0.05,0.02,0.05, 
HD 30339,5927,96,4.25,0.04,1.13,0.03,1.32,0.05,1.92,0.03,0.19,0.01,0.13,0.04,0.12,0.02,0.08,0.11,0.2,0.04,0.32,0.03,0.24,0.09,0.25,0.01,0.33,0.08,0.22,0.03, 
HD 30495,5802,81,4.46,0.05,0.99,0.05,0.97,0.03,0.95,0.02,-0.02,0.01,0,0.04,0.01,0.02,-0.06,0.03,-0.03,0.04,-0.13,0.02,0.01,0.03,-0.06,0.01,-0.1,0.08,-0.08,0.06, 
HD 30649,6066,111,4.29,0.05,0.91,0.04,1.13,0.04,1.55,0.07,-0.35,0.01,-0.24,0.03,-0.07,0.02,-0.07,0.14,-0.31,0.03,-0.43,0.04,-0.31,0.07,-0.46,0.01,-0.36,0.05,-0.17,0.11, 
HD 30708,5679,77,4.24,0.04,1,0.03,1.26,0.04,1.48,0.03,0.16,0.01,0.13,0.04,0.17,0.02,0.21,0.07,0.1,0.03,0.17,0.04,0.2,0.1,0.12,0.01,0.13,0.09,0.27,0.3, 
HD 31253,6030,69,4.03,0.03,1.25,0.04,1.79,0.05,3.82,0.06,0.15,0.01,0.13,0.03,0.19,0.03,0.15,0.06,0.17,0.02,0.15,0.02,0.19,0.14,0.13,0.01,0.1,0.08,0.11,0.03, 
HD 31412,6017,90,4.31,0.04,1.06,0.04,1.19,0.04,1.66,0.02,0.01,0.01,0.05,0.04,0.04,0.02,-0.03,0.06,0.03,0.04,0.09,0.03,0.19,0.12,0.11,0.01,-0.05,0.08,-0.04,0.07, 
HD 31966,5672,100,4.04,0.04,1.03,0.01,1.6,0.07,2.4,0.05,0.05,0.01,0.07,0.04,0.1,0.02,0.14,0.12,0.08,0.04,0.04,0.05,0.17,0.07,0.02,0.01,0.01,0.08,0.16,0.03, 
HD 32923,5851,336,4.09,0.13,1.02,0.06,1.51,0.2,2.36,0.11,-0.08,0.01,-0.05,0.03,0.06,0.02,0.11,0.05,-0.07,0.04,-0.12,0.02,-0.12,0.07,-0.16,0.01,-0.11,0.06,0.05,0.08, 
HD 32963,5721,60,4.37,0.03,0.98,0.03,1.08,0.02,1.12,0.01,0.1,0.01,0.01,0.03,0.09,0.02,0.12,0.02,0.09,0.03,0.1,0.02,0.14,0.1,0.04,0.01,0.04,0.05,0.14,0.05, 
HD 33021,5818,108,4.09,0.04,0.96,0.02,1.47,0.06,2.22,0.04,-0.14,0.01,-0.06,0.03,-0.01,0.01,-0.02,0.1,-0.14,0.03,-0.18,0.03,0.01,0.13,-0.23,0.01,-0.24,0.06,0.08,0.08, 
HD 33636,5937,92,4.42,0.05,0.98,0.05,1.02,0.03,1.16,0.02,-0.1,0.01,-0.07,0.03,-0.06,0.02,-0.15,0.05,-0.08,0.03,-0.14,0.03,-0.05,0.05,-0.16,0.01,-0.18,0.07,-0.11,0.12, 
HD 34411,5939,187,4.29,0.09,1.1,0.07,1.25,0.09,1.73,0.06,0.14,0.01,0.11,0.04,0.16,0.02,0.06,0.05,0.06,0.04,0.03,0.03,0,0.04,0.02,0.01,0.16,0.08,0.18,0.06, 
HD 34445,5743,104,4.12,0.04,1.03,0.02,1.47,0.06,2.11,0.04,0.08,0.01,0.01,0.04,0.09,0.02,0.05,0.03,0.14,0.02,0.18,0.01,0.17,0.06,0.15,0.01,0.01,0.06,0.11,0.04, 
HD 34575,5575,66,4.31,0.04,1.02,0.03,1.17,0.03,1.19,0.02,0.3,0.01,0.22,0.06,0.34,0.02,0.29,0.08,0.3,0.04,0.32,0.05,0.21,0.04,0.27,0.01,0.32,0.11,0.33,0.04, 
HD 34721,5975,159,4.18,0.07,1.01,0.04,1.35,0.08,2.1,0.04,-0.1,0.01,-0.09,0.03,-0.12,0.02,-0.13,0.08,-0.07,0.04,-0.08,0.02,-0.04,0.06,-0.03,0.01,-0.11,0.07,-0.1,0.12, 
HD 34745,6105,113,4.3,0.05,1.04,0.04,1.2,0.05,1.81,0.03,-0.09,0.01,-0.03,0.03,-0.08,0.02,-0.11,0.05,-0.11,0.04,-0.17,0.05,-0.01,0.06,-0.12,0.01,-0.17,0.06,-0.19,0.12, 
HD 35627,6023,113,4.15,0.05,1.06,0.03,1.44,0.06,2.46,0.05,-0.05,0.01,0.02,0.03,-0.04,0.02,0.02,0.03,-0.07,0.05,-0.05,0.06,0.05,0.08,-0.08,0.01,-0.09,0.08,-0.15,0.08, 
HD 35974,5964,273,3.95,0.09,1.1,0.04,1.85,0.18,3.87,0.14,-0.17,0.01,-0.12,0.03,-0.13,0.02,-0.16,0.16,-0.16,0.04,-0.19,0.03,-0.23,0.06,-0.23,0.01,-0.1,0.06,-0.2,0.04, 
HD 36308,5369,48,4.55,0.03,0.88,0.03,0.83,0.02,0.51,0.01,-0.01,0.01,0.02,0.04,-0.01,0.02,0,0.05,0.02,0.03,-0.04,0.07,0.08,0.06,0,0.01,-0.1,0.08,-0.05,0.06, 
HD 3651,5262,43,4.53,0.03,0.92,0.03,0.86,0.02,0.51,0.01,0.2,0.01,0.17,0.08,0.28,0.03,0.47,0.11,0.28,0.03,0.27,0.01,0.06,0.05,0.11,0.01,0.25,0.01,0.27,0.04, 
HD 37006,5495,54,4.53,0.04,0.89,0.03,0.85,0.02,0.59,0.01,-0.05,0.01,0,0.03,-0.07,0.02,-0.19,0.04,-0.08,0.03,-0.13,0.05,0.05,0.04,-0.1,0.01,-0.1,0.08,-0.07,0.08, 
HD 37008,5202,29,4.62,0.02,0.77,0.02,0.71,0.01,0.33,0.01,-0.33,0.01,-0.15,0.05,0.02,0.02,-0.06,0.07,-0.2,0.03,0.02,0.01,-0.2,0.06,-0.21,0.01,-0.23,0.09,-0.02,0.03, 
HD 37124,5778,75,4.5,0.05,0.87,0.04,0.87,0.03,0.76,0.02,-0.29,0.01,-0.2,0.04,-0.01,0.02,-0.01,0.07,-0.25,0.03,-0.31,0.02,-0.16,0.06,-0.43,0.01,-0.23,0.04,-0.05,0.07, 
HD 37213,5398,62,3.79,0.03,0.89,0.01,1.98,0.06,2.99,0.05,-0.48,0.01,-0.48,0.03,-0.42,0.02,-0.33,0.06,-0.45,0.03,-0.46,0.03,-0.31,0.05,-0.41,0.01,-0.55,0.04,-0.36,0.08, 
HD 37216,5400,51,4.54,0.04,0.87,0.03,0.83,0.02,0.52,0.01,-0.04,0.01,-0.02,0.04,-0.03,0.02,-0.01,0.04,-0.02,0.03,-0.03,0.05,0.05,0.06,-0.04,0.01,-0.14,0.07,-0.09,0.04, 
HD 37394,5248,42,4.55,0.03,0.89,0.03,0.82,0.02,0.46,0.01,0.08,0.01,0.11,0.03,0.09,0.02,0.1,0.04,0.12,0.03,0.1,0.12,0.1,0.03,0.1,0.01,0,0.05,0.09,0.04, 
HD 3765,5019,30,4.56,0.03,0.86,0.02,0.8,0.01,0.37,0.01,0.2,0.01,0.22,0.04,0.19,0.02,0.23,0.08,0.3,0.03,0.1,0.01,0.1,0.05,-0.01,0.01,0.22,0.01,0.34,0.01, 
HD 377,5956,90,4.39,0.05,0.91,0.04,1.01,0.03,1.15,0.02,-0.3,0.05,0.44,0.11,-0.31,0.09,-0.25,0.35,-0.55,0.12,0.01,0.01,-0.31,0.01,-0.49,0.01,0.42,0.16,0.17,0.01, 
HD 37962,5736,69,4.5,0.04,0.9,0.04,0.88,0.02,0.76,0.01,-0.18,0.01,-0.16,0.03,-0.15,0.02,-0.2,0.09,-0.18,0.03,-0.22,0.02,-0.11,0.04,-0.22,0.01,-0.26,0.07,-0.23,0.1, 
HD 38230,5296,50,4.55,0.03,0.86,0.03,0.82,0.02,0.47,0.01,0,0.01,0.09,0.04,0.14,0.02,0.28,0.06,0.01,0.03,0.12,0.08,0,0.06,-0.16,0.01,0.09,0.03,0.21,0.06, 
HD 38529,5490,151,3.71,0.04,1.5,0.05,2.84,0.18,6.59,0.17,0.27,0.01,0.3,0.06,0.34,0.02,0.37,0.06,0.36,0.04,0.27,0.08,0.27,0.05,0.32,0.01,0.4,0.09,0.31,0.04, 
HD 3861,6237,120,4.3,0.05,1.18,0.04,1.28,0.05,2.22,0.03,0.05,0.01,0.11,0.04,0.08,0.02,0.12,0.03,0.04,0.03,0.03,0.02,0.08,0.04,0.12,0.01,0.04,0.08,-0.12,0.17, 
HD 38858,5782,73,4.49,0.04,0.92,0.04,0.9,0.02,0.82,0.01,-0.16,0.01,-0.16,0.03,-0.11,0.02,-0.22,0.04,-0.24,0.03,-0.24,0.04,-0.17,0.04,-0.23,0.01,-0.21,0.05,-0.15,0.1, 
HD 39587,5984,106,4.43,0.06,0.99,0.06,1,0.04,1.16,0.04,-0.14,0.02,-0.03,0.08,-0.18,0.04,-0.16,0.21,-0.19,0.06,-0.25,0.05,0.15,0.01,-0.09,0.01,-0.2,0.18,-0.13,0.16, 
HD 39715,4753,20,4.63,0.01,0.75,0.01,0.7,0.01,0.22,0.01,-0.05,0.02,-0.02,0.04,-0.1,0.02,0.04,0.06,0.02,0.05,-0.07,0.01,-0.03,0.07,0,0.01,0.05,0.09,-0.03,0.02, 
HD 39881,5853,97,4.28,0.05,0.96,0.04,1.17,0.04,1.45,0.03,-0.06,0.01,-0.01,0.04,0.1,0.02,0.12,0.09,-0.06,0.03,-0.05,0.02,-0.01,0.07,-0.16,0.01,-0.03,0.07,0.11,0.06, 
HD 40979,6083,133,4.3,0.06,1.13,0.05,1.24,0.06,1.89,0.03,0.08,0.01,0.13,0.04,0.12,0.03,0.28,0.02,0.12,0.05,0.19,0.06,0.3,0.12,0.21,0.01,0.12,0.12,0.06,0.01, 
HD 4203,5564,65,4.14,0.03,1.09,0.03,1.47,0.04,1.88,0.03,0.38,0.01,0.27,0.05,0.45,0.02,0.43,0.12,0.43,0.03,0.39,0.03,0.29,0.04,0.39,0.01,0.45,0.01,0.41,0.05, 
HD 4208,5693,62,4.47,0.04,0.88,0.04,0.9,0.02,0.77,0.01,-0.17,0.01,-0.23,0.02,-0.13,0.02,-0.18,0.03,-0.17,0.02,-0.21,0.01,-0.23,0.02,-0.23,0.01,-0.24,0.05,-0.12,0.02, 
HD 42250,5473,58,4.49,0.04,0.92,0.04,0.9,0.02,0.65,0.01,0.06,0.01,0.08,0.04,0.18,0.02,0.2,0.06,0.06,0.03,0.03,0.07,-0.04,0.03,-0.11,0.01,0.06,0.07,0.28,0.03, 
HD 4256,4907,23,4.58,0.02,0.86,0.02,0.79,0.01,0.33,0.01,0.28,0.02,0.35,0.06,0.32,0.02,0.49,0.1,0.42,0.05,0.66,0.17,0.27,0.06,0.23,0.01,0.52,0.06,0.46,0.01, 
HD 42618,5790,80,4.47,0.05,0.96,0.05,0.95,0.03,0.91,0.02,-0.06,0.01,-0.1,0.03,-0.05,0.02,0.02,0.09,-0.13,0.04,-0.11,0.05,-0.04,0.09,-0.17,0.01,-0.1,0.06,-0.1,0.12, 
HD 43745,6081,130,3.94,0.05,1.3,0.05,2.02,0.09,5.02,0.08,0.08,0.01,0.08,0.03,-0.05,0.02,0.13,0.13,0.1,0.04,0.08,0.03,0.39,0.07,0.08,0.01,0.08,0.09,0.12,0.09, 
HD 44420,5753,90,4.33,0.04,1.09,0.04,1.18,0.04,1.36,0.02,0.28,0.01,0.19,0.05,0.3,0.02,0.29,0.05,0.27,0.03,0.32,0.04,0.27,0.11,0.27,0.01,0.44,0.04,0.33,0.04, 
HD 44985,6010,114,4.37,0.06,1.04,0.05,1.1,0.05,1.43,0.03,-0.04,0.01,-0.03,0.03,0.02,0.02,-0.07,0.18,-0.04,0.04,-0.12,0.05,0.08,0.11,-0.07,0.01,-0.13,0.06,-0.14,0.1, 
HD 45067,6042,154,3.96,0.05,1.13,0.03,1.85,0.1,4.08,0.07,-0.12,0.01,-0.04,0.03,-0.11,0.03,-0.03,0.14,-0.09,0.04,-0.2,0.04,0.29,0.12,-0.17,0.01,-0.12,0.09,-0.1,0.12, 
HD 45184,5838,96,4.4,0.05,1.01,0.05,1.05,0.04,1.14,0.02,0.05,0.01,0.03,0.03,0.06,0.02,-0.07,0.05,0.03,0.04,0.02,0.03,0,0.03,0.04,0.01,0,0.06,0.06,0.08, 
HD 45350,5579,53,4.27,0.03,1.01,0.02,1.23,0.03,1.32,0.02,0.29,0.01,0.32,0.07,0.34,0.02,0.4,0.05,0.3,0.03,0.25,0.05,0.18,0.03,0.15,0.01,0.25,0.09,0.36,0.04, 
HD 45588,6086,122,4.13,0.05,1.06,0.03,1.47,0.06,2.66,0.04,-0.11,0.01,-0.03,0.04,-0.11,0.03,-0.04,0.1,-0.09,0.05,-0.11,0.06,-0.03,0.01,-0.12,0.01,-0.18,0.1,-0.12,0.11, 
HD 4614,6055,124,4.43,0.06,0.99,0.06,1.01,0.05,1.24,0.1,-0.19,0.01,-0.18,0.03,-0.13,0.02,-0.08,0.04,-0.21,0.04,-0.27,0.02,-0.19,0.07,-0.25,0.01,-0.21,0.06,-0.21,0.13, 
HD 4628,5048,26,4.63,0.02,0.76,0.02,0.7,0.01,0.28,0.01,-0.25,0.01,-0.23,0.04,-0.13,0.02,-0.07,0.05,-0.25,0.03,-0.22,0.24,-0.27,0.03,-0.31,0.01,-0.19,0.04,-0.08,0.08, 
HD 46375,5271,44,4.52,0.03,0.94,0.03,0.88,0.02,0.54,0.01,0.27,0.01,0.17,0.05,0.3,0.02,0.44,0.06,0.32,0.04,0.33,0.18,0.16,0.05,0.19,0.01,0.37,0.01,0.36,0.05, 
HD 47157,5678,91,4.36,0.05,1.08,0.04,1.14,0.04,1.21,0.02,0.34,0.01,0.36,0.05,0.41,0.02,0.41,0.08,0.4,0.04,0.36,0.06,0.25,0.05,0.27,0.01,0.43,0.03,0.43,0.05, 
HD 4747,5369,40,4.58,0.03,0.82,0.03,0.77,0.01,0.44,0.01,-0.21,0.01,-0.22,0.04,-0.17,0.02,-0.18,0.04,-0.24,0.03,-0.28,0.03,-0.22,0.03,-0.27,0.01,-0.23,0.05,-0.13,0.05, 
HD 48682,6057,168,4.31,0.08,1.11,0.06,1.22,0.08,1.8,0.05,0.06,0.01,0.11,0.03,0.09,0.02,0.13,0.02,0.05,0.04,0.04,0.04,0.19,0.12,0.06,0.01,0.03,0.08,0,0.02, 
HD 48938,6106,118,4.28,0.05,0.92,0.04,1.15,0.04,1.64,0.02,-0.35,0.01,-0.35,0.02,-0.27,0.03,-0.31,0.04,-0.37,0.03,-0.45,0.06,-0.35,0.01,-0.45,0.01,-0.42,0.04,-0.41,0.05, 
HD 4915,5675,63,4.51,0.04,0.89,0.04,0.87,0.02,0.7,0.01,-0.17,0.01,-0.17,0.03,-0.13,0.02,-0.19,0.04,-0.17,0.03,-0.25,0.02,0.07,0.09,-0.22,0.01,-0.22,0.05,-0.16,0.07, 
HD 49674,5596,68,4.45,0.04,1.04,0.04,1.01,0.03,0.9,0.01,0.29,0.01,0.32,0.02,0.32,0.02,0.39,0.03,0.34,0.03,0.13,0.03,0.24,0.09,0.21,0.01,0.22,0.08,0.38,0.04, 
HD 50281,4679,17,4.62,0.01,0.76,0.01,0.71,0.01,0.21,0.01,0.06,0.02,0.07,0.05,-0.04,0.02,0.02,0.07,0.16,0.05,0.08,0.01,0.03,0.01,-0.01,0.01,0.1,0.04,0.03,0.02, 
HD 50499,5908,150,4.2,0.06,1.19,0.05,1.44,0.08,2.27,0.04,0.27,0.01,0.19,0.06,0.28,0.02,0.23,0.05,0.35,0.03,0.38,0.04,0.28,0.04,0.36,0.01,0.27,0.07,0.25,0.05, 
HD 50554,5995,96,4.36,0.05,1.04,0.04,1.12,0.04,1.46,0.02,-0.01,0.01,-0.05,0.04,-0.02,0.02,-0.03,0.05,0.01,0.02,-0.06,0.01,-0.04,0.04,-0.07,0.01,-0.08,0.07,-0.04,0.02, 
HD 50639,6070,124,4.27,0.05,1.04,0.04,1.24,0.05,1.88,0.03,-0.06,0.01,0.01,0.03,-0.06,0.03,-0.1,0.04,-0.06,0.04,0.01,0.03,0.04,0.05,-0.01,0.01,-0.07,0.09,-0.14,0.13, 
HD 50692,5966,115,4.38,0.06,0.98,0.05,1.06,0.05,1.27,0.03,-0.13,0.01,-0.12,0.03,-0.07,0.02,-0.11,0.02,-0.15,0.04,-0.19,0.01,-0.14,0.05,-0.23,0.01,-0.14,0.07,-0.17,0.09, 
HD 50806,5560,184,4.01,0.07,0.98,0.02,1.62,0.13,2.24,0.06,-0.01,0.01,-0.01,0.05,0.05,0.02,0.06,0.05,0.07,0.04,0.16,0.05,0.19,0.02,0.08,0.01,0.08,0.08,0.17,0.03, 
HD 51219,5662,69,4.41,0.04,0.95,0.04,1,0.03,0.93,0.01,0.04,0.01,0.04,0.04,0.09,0.02,0.03,0.05,0.05,0.03,-0.04,0.03,0.01,0.03,-0.05,0.01,-0.03,0.06,0.14,0.06, 
HD 5133,4949,22,4.62,0.02,0.78,0.02,0.72,0.01,0.28,0.01,-0.09,0.01,-0.06,0.04,-0.12,0.01,-0.1,0.06,-0.12,0.03,-0.24,0.01,-0.1,0.02,-0.11,0.01,-0.01,0.04,-0.05,0.03, 
HD 51419,5877,81,4.48,0.05,0.9,0.05,0.91,0.03,0.88,0.03,-0.27,0.01,-0.24,0.04,-0.14,0.02,-0.15,0.04,-0.31,0.03,-0.33,0.01,-0.33,0.04,-0.4,0.01,-0.33,0.05,-0.22,0.07, 
HD 52265,6030,135,4.24,0.06,1.19,0.04,1.36,0.06,2.2,0.03,0.19,0.01,0.22,0.06,0.26,0.03,0.2,0.05,0.22,0.03,0.23,0.05,0.36,0.15,0.28,0.01,0.2,0.02,0.13,0.04, 
HD 52456,5172,38,4.56,0.03,0.85,0.03,0.8,0.02,0.41,0.01,0.04,0.01,-0.04,0.04,0.03,0.02,0.1,0.05,0.05,0.04,0.09,0.21,0.01,0.05,-0.01,0.01,0.16,0.09,0.09,0.03, 
HD 52711,5928,112,4.38,0.06,0.98,0.05,1.07,0.04,1.26,0.02,-0.08,0.01,-0.06,0.03,-0.03,0.02,0.02,0.08,-0.11,0.04,-0.12,0.06,0.03,0.17,-0.09,0.01,-0.12,0.06,-0.05,0.22, 
HD 53665,6203,82,4.01,0.03,1.24,0.04,1.81,0.05,4.37,0.06,0.01,0.02,0.08,0.04,-0.13,0.04,0.18,0.03,-0.03,0.06,0.12,0.07,0.21,0.14,-0.08,0.01,0.22,0.15,-0.53,0.01, 
HD 5372,5779,89,4.33,0.05,1.05,0.04,1.16,0.04,1.36,0.03,0.17,0.01,0.12,0.04,0.16,0.02,0.14,0.04,0.21,0.04,0.27,0.04,0.22,0.05,0.25,0.01,0.24,0.1,0.21,0.02, 
HD 5470,5858,61,4.28,0.03,1.09,0.02,1.25,0.03,1.67,0.02,0.19,0.01,0.15,0.04,0.18,0.02,0.16,0.09,0.23,0.04,0.35,0.03,0.35,0.13,0.31,0.01,0.22,0.07,0.17,0.04, 
HD 56274,5853,76,4.51,0.05,0.84,0.04,0.85,0.02,0.76,0.01,-0.47,0.01,-0.46,0.03,-0.35,0.02,-0.33,0.03,-0.47,0.03,-0.51,0.03,-0.28,0.02,-0.5,0.01,-0.46,0.04,-0.45,0.17, 
HD 56303,5886,102,4.28,0.05,1.07,0.04,1.24,0.05,1.65,0.03,0.13,0.01,0.12,0.04,0.12,0.02,0.05,0.06,0.14,0.04,0.08,0.03,0.12,0.03,0.14,0.01,0.09,0.09,0.18,0.09, 
HD 58781,5611,69,4.41,0.04,0.97,0.04,1.02,0.03,0.92,0.02,0.13,0.01,0.08,0.04,0.14,0.02,0.1,0.03,0.09,0.04,0.16,0.06,0.05,0.04,0.11,0.01,0.16,0.09,0.23,0.04, 
HD 59747,5083,32,4.58,0.02,0.84,0.02,0.77,0.01,0.36,0.01,0.02,0.01,0.02,0.04,0.02,0.02,0.03,0.08,0.1,0.03,-0.14,0.26,0.11,0.04,0.12,0.01,0.07,0.08,-0.02,0.03, 
HD 60491,5075,23,4.62,0.02,0.77,0.02,0.71,0.01,0.3,0.01,-0.21,0.01,-0.2,0.04,-0.22,0.02,-0.22,0.04,-0.22,0.03,0.03,0.01,-0.13,0.03,-0.05,0.01,-0.18,0.07,-0.19,0.08, 
HD 61606,4902,22,4.6,0.02,0.8,0.02,0.74,0.01,0.28,0.01,0.03,0.01,0.06,0.05,0,0.02,0.04,0.06,0.09,0.03,-0.02,0.14,0.05,0.04,0.02,0.01,0.04,0.06,0,0.03, 
HD 63754,6023,107,3.92,0.04,1.28,0.04,2.05,0.08,4.97,0.08,0.08,0.01,0.12,0.04,-0.03,0.03,0.23,0.11,0.15,0.05,0.19,0.03,0.53,0.03,0.14,0.01,0.19,0.12,0.14,0.08, 
HD 65277,4740,24,4.64,0.01,0.73,0.01,0.68,0.01,0.21,0.01,-0.1,0.02,-0.1,0.05,-0.11,0.03,-0.11,0.02,-0.19,0.03,0.02,0.01,-0.2,0.08,-0.08,0.01,-0.07,0.08,-0.01,0.02, 
HD 65430,5275,48,4.56,0.03,0.84,0.03,0.8,0.02,0.44,0.01,-0.07,0.01,-0.03,0.04,0.1,0.02,0.14,0.06,-0.02,0.03,0.09,0.05,-0.07,0.04,-0.13,0.01,0.03,0.05,0.12,0.04, 
HD 6558,5980,76,4.12,0.03,1.19,0.04,1.57,0.04,2.83,0.04,0.16,0.01,0.15,0.04,0.15,0.03,0.3,0.02,0.18,0.04,0.28,0.05,0.23,0.13,0.23,0.01,0.25,0.12,0.19,0.02, 
HD 65583,5507,43,4.61,0.03,0.78,0.03,0.72,0.01,0.43,0.01,-0.54,0.01,-0.32,0.04,-0.13,0.02,-0.23,0.08,-0.45,0.03,-0.74,0.01,-0.28,0.05,-0.37,0.01,-0.46,0.03,-0.25,0.03, 
HD 66171,5848,68,4.4,0.04,0.9,0.04,0.98,0.02,1.02,0.02,-0.22,0.01,-0.22,0.03,-0.16,0.02,-0.22,0.05,-0.25,0.03,-0.27,0.03,-0.22,0.03,-0.3,0.01,-0.3,0.06,-0.23,0.04, 
HD 66428,5661,81,4.35,0.04,1.04,0.04,1.13,0.04,1.18,0.02,0.27,0.01,0.27,0.05,0.34,0.02,0.35,0.03,0.28,0.04,0.42,0.07,0.28,0.05,0.29,0.01,0.39,0.07,0.37,0.06, 
HD 6734,5078,49,3.44,0.05,0.96,0.05,3.09,0.08,5.71,0.1,-0.44,0.01,-0.31,0.04,-0.15,0.01,0,0.07,-0.25,0.03,-0.42,0.02,-0.25,0.05,-0.34,0.01,-0.26,0.03,-0.08,0.05, 
HD 67458,5893,92,4.42,0.05,0.95,0.05,0.99,0.03,1.07,0.02,-0.15,0.01,-0.13,0.03,-0.11,0.02,-0.27,0.05,-0.22,0.04,-0.27,0.03,-0.16,0.02,-0.28,0.01,-0.25,0.06,-0.17,0.11, 
HD 67767,5155,135,3.49,0.08,1.42,0.1,3.54,0.22,7.93,0.22,-0.12,0.01,-0.15,0.04,-0.15,0.02,0.07,0.04,-0.03,0.03,-0.01,0.11,-0.01,0.05,-0.08,0.01,-0.13,0.06,-0.04,0.02, 
HD 68017,5802,76,4.5,0.05,0.88,0.04,0.87,0.03,0.78,0.02,-0.29,0.01,-0.21,0.04,0,0.02,-0.02,0.02,-0.25,0.03,-0.3,0.03,-0.17,0.07,-0.38,0.01,-0.22,0.04,0,0.06, 
HD 68168,5726,75,4.37,0.04,1,0.04,1.08,0.03,1.13,0.02,0.12,0.01,0.07,0.04,0.13,0.02,0.16,0.08,0.09,0.04,0.09,0.03,0.13,0.12,0.03,0.01,0.1,0.08,0.12,0.07, 
HD 6872B,6066,65,4.09,0.02,0.95,0.01,1.47,0.03,2.62,0.03,-0.33,0.02,-0.27,0.05,-0.31,0.05,-0.46,0.04,-0.34,0.04,-0.08,0.04,0.02,0.07,-0.09,0.01,-0.35,0.08,-0.53,0.14, 
HD 68978,5901,107,4.38,0.06,1.02,0.05,1.08,0.04,1.26,0.02,0.01,0.01,0.04,0.03,0.05,0.02,0.02,0.03,0.02,0.04,0,0.05,0.09,0.01,0.04,0.01,-0.03,0.09,-0.02,0.07, 
HD 68988,5835,87,4.31,0.04,1.12,0.03,1.23,0.04,1.58,0.02,0.27,0.01,0.21,0.04,0.29,0.02,0.35,0.02,0.28,0.04,0.35,0.04,0.3,0.05,0.28,0.01,0.34,0.05,0.33,0.03, 
HD 691,5464,56,4.49,0.04,0.95,0.04,0.92,0.02,0.69,0.01,0.16,0.01,0.31,0.04,0.16,0.02,0.11,0.1,0.13,0.04,0.1,0.06,0.22,0.06,0.11,0.01,0.29,0.07,0.19,0.01, 
HD 6963,5514,51,4.55,0.03,0.86,0.03,0.82,0.02,0.56,0.01,-0.16,0.01,-0.15,0.03,-0.14,0.02,-0.16,0.04,-0.17,0.03,-0.16,0.03,0.04,0.05,-0.22,0.01,-0.26,0.07,-0.18,0.09, 
HD 69809,5773,89,4.25,0.04,1.09,0.03,1.29,0.04,1.67,0.03,0.24,0.01,0.26,0.05,0.32,0.02,0.38,0.03,0.29,0.04,0.34,0.04,0.35,0.12,0.29,0.01,0.35,0.01,0.29,0.04, 
HD 69830,5451,57,4.52,0.04,0.9,0.03,0.86,0.02,0.59,0.01,0,0.01,-0.02,0.04,0.05,0.02,0.02,0.06,0,0.03,-0.05,0.07,-0.1,0.04,-0.1,0.01,-0.03,0.05,0.04,0.06, 
HD 69897,6341,243,4.22,0.1,1.05,0.07,1.31,0.1,2.48,0.07,-0.29,0.01,-0.2,0.03,-0.21,0.04,-0.2,0.11,-0.27,0.05,-0.34,0.02,-0.25,0.06,-0.29,0.01,-0.28,0.07,-0.46,0.06, 
HD 70843,6099,167,4.16,0.07,1.15,0.05,1.47,0.09,2.7,0.1,0.05,0.01,0.12,0.04,0.06,0.03,0.11,0.06,0.17,0.04,0.29,0.04,0.43,0.13,0.33,0.01,0.12,0.14,0.1,0.07, 
HD 71334,5746,76,4.41,0.04,0.94,0.04,1,0.03,0.99,0.01,-0.03,0.01,-0.02,0.03,0.02,0.02,-0.11,0.04,-0.02,0.04,-0.08,0.03,-0.06,0.01,-0.1,0.01,-0.09,0.06,0.03,0.06, 
HD 71479,5918,126,4.28,0.06,1.13,0.05,1.28,0.06,1.81,0.03,0.21,0.01,0.21,0.04,0.21,0.02,0.19,0.03,0.14,0.04,0.24,0.03,0.26,0.06,0.15,0.01,0.26,0.1,0.3,0.05, 
HD 71881,5853,86,4.26,0.04,0.97,0.03,1.21,0.04,1.55,0.02,-0.04,0.01,-0.06,0.03,-0.05,0.02,-0.04,0.05,-0.03,0.04,0.03,0.02,0.04,0.07,-0.05,0.01,0,0.06,0.02,0.05, 
HD 72659,5853,103,4.1,0.04,1.01,0.02,1.48,0.05,2.31,0.04,-0.04,0.01,-0.07,0.03,-0.04,0.02,-0.05,0.03,-0.01,0.03,0,0.04,0.03,0.01,-0.01,0.01,-0.03,0.06,-0.06,0.07, 
HD 72673,5332,33,4.61,0.03,0.79,0.02,0.73,0.01,0.39,0.01,-0.32,0.01,-0.3,0.03,-0.19,0.02,-0.25,0.06,-0.35,0.03,-0.43,0.02,-0.31,0.02,-0.05,0.01,-0.29,0.08,-0.19,0.07, 
HD 72760,5291,44,4.55,0.03,0.89,0.03,0.83,0.02,0.48,0.01,0.07,0.01,0.02,0.04,0.03,0.02,0.03,0.08,0.03,0.03,0.05,0.06,0.05,0.05,-0.05,0.01,-0.05,0.09,0.06,0.05, 
HD 73667,5168,28,4.63,0.02,0.74,0.02,0.69,0.01,0.3,0.01,-0.41,0.01,-0.17,0.04,-0.08,0.03,-0.14,0.07,-0.31,0.04,-0.47,0.01,-0.24,0.04,-0.28,0.01,-0.28,0.08,-0.1,0.01, 
HD 74156,5943,78,4.12,0.03,1.06,0.02,1.48,0.04,2.45,0.03,0,0.01,0.04,0.03,0.03,0.02,0.08,0.11,0.08,0.04,0.09,0.03,0.17,0.12,0.1,0.01,0.07,0.1,0,0.02, 
HD 75732,5299,48,4.5,0.04,0.97,0.04,0.92,0.02,0.6,0.01,0.36,0.01,0.37,0.09,0.42,0.03,0.73,0.01,0.39,0.04,0.36,0.21,0.2,0.06,0.24,0.01,0.63,0.01,0.72,0.13, 
HD 76151,5736,78,4.46,0.05,1.01,0.05,0.99,0.03,0.95,0.02,0.1,0.01,0.02,0.04,0.12,0.02,0.06,0.07,0.07,0.03,0.15,0.06,0.22,0.12,0.13,0.01,0.11,0.05,0.11,0.02, 
HD 76218,5360,50,4.55,0.03,0.86,0.03,0.82,0.02,0.5,0.01,-0.04,0.01,0.01,0.04,-0.06,0.02,-0.12,0.07,-0.04,0.03,-0.14,0.06,-0.07,0.04,-0.12,0.01,-0.14,0.07,-0.02,0.07, 
HD 76909,5626,72,4.27,0.04,1.06,0.03,1.24,0.04,1.4,0.02,0.33,0.01,0.35,0.05,0.4,0.02,0.43,0.1,0.43,0.04,0.43,0.04,0.42,0.1,0.38,0.01,0.45,0.01,0.42,0.05, 
HD 78366,5943,79,4.41,0.04,1.05,0.04,1.05,0.03,1.24,0.02,0.02,0.01,0.09,0.03,0.02,0.02,-0.03,0.04,0,0.04,-0.05,0.04,0.17,0.15,-0.01,0.01,-0.12,0.08,-0.07,0.1, 
HD 7924,5195,31,4.59,0.02,0.82,0.02,0.76,0.01,0.38,0.01,-0.11,0.01,-0.15,0.04,-0.06,0.02,-0.08,0.06,-0.08,0.02,-0.13,0.1,-0.12,0.01,-0.04,0.01,-0.16,0.04,-0.03,0.02, 
HD 80367,5179,42,4.55,0.03,0.87,0.03,0.82,0.02,0.43,0.01,0.09,0.01,0.19,0.05,0.19,0.02,0.23,0.09,0.12,0.03,0.14,0.15,0.11,0.06,-0.05,0.01,0.13,0.03,0.31,0.04, 
HD 8038,5646,56,4.47,0.04,1.03,0.04,0.98,0.02,0.88,0.01,0.19,0.01,0.12,0.05,0.2,0.02,0.16,0.04,0.18,0.03,0.12,0.05,0.14,0.02,0.18,0.01,0.06,0.06,0.22,0.03, 
HD 80606,5536,66,4.4,0.04,1.02,0.04,1.06,0.03,0.94,0.01,0.35,0.01,0.38,0.04,0.4,0.02,0.49,0.03,0.46,0.03,0.35,0.02,0.33,0.08,0.32,0.01,0.47,0.02,0.4,0.04, 
HD 82943,5895,105,4.35,0.05,1.13,0.05,1.18,0.05,1.5,0.03,0.23,0.01,0.13,0.05,0.17,0.02,0.17,0.04,0.23,0.03,0.23,0.02,0.21,0.06,0.2,0.01,0.15,0.07,0.2,0.03, 
HD 8328,5747,70,4.08,0.03,1.2,0.04,1.66,0.04,2.71,0.06,0.32,0.01,0.25,0.05,0.32,0.02,0.36,0.06,0.29,0.03,0.34,0.04,0.19,0.05,0.28,0.01,0.44,0.09,0.38,0.02, 
HD 83443,5440,56,4.47,0.04,1.02,0.04,0.97,0.02,0.75,0.01,0.38,0.01,0.41,0.05,0.42,0.02,0.63,0.13,0.5,0.04,0.45,0.05,0.3,0.04,0.38,0.01,0.64,0.01,0.46,0.06, 
HD 84117,6176,210,4.29,0.09,1.07,0.08,1.23,0.09,1.97,0.08,-0.1,0.01,-0.04,0.03,-0.08,0.03,-0.02,0.06,-0.07,0.05,-0.11,0.03,-0.01,0.04,-0.05,0.01,-0.11,0.11,-0.18,0.14, 
HD 84737,5892,106,4.08,0.04,1.13,0.03,1.6,0.06,2.77,0.07,0.12,0.01,0.08,0.04,0.15,0.02,0.07,0.05,0.11,0.03,0.09,0.04,0.05,0.04,0.08,0.01,0.12,0.08,0.18,0.02, 
HD 85301,5599,62,4.48,0.04,0.95,0.04,0.93,0.02,0.76,0.01,0.05,0.01,0.05,0.05,-0.01,0.02,0.07,0.04,0.04,0.04,-0.03,0.03,0.1,0.06,-0.02,0.01,0,0.07,0.03,0.01, 
HD 8574,6018,107,4.17,0.04,1.06,0.03,1.4,0.05,2.32,0.04,-0.03,0.01,-0.07,0.03,-0.03,0.03,-0.05,0.05,0.02,0.02,0.02,0.02,-0.01,0.03,-0.01,0.01,-0.08,0.07,-0.06,0.02, 
HD 8648,5696,62,4.24,0.03,0.99,0.02,1.25,0.03,1.47,0.02,0.13,0.01,0.09,0.04,0.13,0.02,0.14,0.07,0.18,0.04,0.23,0.03,0.26,0.1,0.18,0.01,0.16,0.1,0.19,0.02, 
HD 86728,5751,115,4.34,0.06,1.06,0.05,1.15,0.06,1.31,0.04,0.23,0.01,0.22,0.05,0.32,0.02,0.32,0.05,0.21,0.04,0.13,0.05,0.23,0.08,0.14,0.01,0.2,0.06,0.3,0.06, 
HD 87359,5637,68,4.45,0.04,0.95,0.04,0.96,0.03,0.84,0.01,0.05,0.01,0.07,0.04,0.08,0.02,0.1,0.04,0.04,0.04,-0.03,0.04,0.11,0.08,0.01,0.01,0.01,0.06,0.03,0.05, 
HD 87424,5021,22,4.61,0.02,0.78,0.02,0.72,0.01,0.3,0.01,-0.12,0.01,-0.09,0.04,-0.15,0.02,-0.17,0.06,-0.14,0.03,-0.24,0.02,-0.09,0.01,-0.22,0.01,-0.11,0.06,-0.09,0.07, 
HD 87836,5636,67,4.15,0.03,1.07,0.02,1.44,0.04,1.88,0.02,0.28,0.01,0.2,0.06,0.28,0.02,0.32,0.03,0.27,0.04,0.43,0.06,0.31,0.11,0.26,0.01,0.39,0.03,0.37,0.06, 
HD 87883,4971,27,4.58,0.02,0.83,0.02,0.77,0.01,0.33,0.01,0.09,0.01,0.09,0.06,0.09,0.02,0.09,0.09,0.15,0.03,-0.14,0.01,0.02,0.04,-0.07,0.01,0.14,0.01,0.19,0.03, 
HD 88072,5775,81,4.43,0.05,1.01,0.05,1.02,0.03,1.04,0.02,0.07,0.01,-0.01,0.03,0.05,0.02,0,0.05,0.06,0.02,0.06,0.02,0,0.04,0.05,0.01,-0.01,0.06,0.06,0.03, 
HD 88218,5744,67,3.95,0.02,0.99,0.01,1.75,0.05,3,0.04,-0.21,0.01,-0.19,0.03,-0.16,0.02,-0.19,0.04,-0.13,0.03,-0.04,0.05,-0.01,0.03,-0.13,0.01,-0.23,0.08,-0.16,0.13, 
HD 88371,5886,92,4.37,0.05,0.93,0.04,1.04,0.03,1.17,0.04,-0.15,0.01,-0.04,0.04,0.13,0.01,0.05,0.14,-0.08,0.03,-0.32,0.03,-0.21,0.04,-0.23,0.01,-0.13,0.06,0.09,0.05, 
HD 88725,5924,88,4.49,0.05,0.85,0.04,0.87,0.03,0.84,0.02,-0.48,0.01,-0.39,0.03,-0.21,0.02,-0.23,0.03,-0.45,0.03,-0.54,0.06,-0.4,0.03,-0.52,0.01,-0.49,0.04,-0.32,0.04, 
HD 88986,5713,149,4.04,0.06,1.02,0.02,1.6,0.09,2.44,0.05,0,0.01,-0.1,0.03,-0.05,0.01,-0.06,0.06,0,0.03,0.09,0.01,0.14,0.14,0.03,0.01,-0.02,0.04,0.07,0.05, 
HD 8907,6265,154,4.26,0.07,0.95,0.05,1.2,0.06,2,0.04,-0.44,0.03,0.42,0.14,-0.28,0.07,-0.12,0.01,-0.35,0.11,-0.47,0.02,-0.27,0.01,-0.02,0.01,-0.5,0.21,-0.32,0.23, 
HD 89269,5687,67,4.49,0.04,0.91,0.04,0.9,0.02,0.77,0.01,-0.12,0.01,-0.12,0.03,-0.08,0.02,-0.12,0.06,-0.13,0.03,-0.2,0.02,-0.17,0.05,-0.21,0.01,-0.15,0.05,-0.1,0.11, 
HD 89391,4888,36,3.19,0.04,1.01,0.06,4.24,0.08,9.24,0.19,-0.23,0.01,-0.16,0.05,-0.04,0.02,0.13,0.07,-0.07,0.04,-0.17,0.14,-0.16,0.03,-0.22,0.01,-0.19,0.07,0.08,0.01, 
HD 90156,5660,66,4.51,0.04,0.9,0.04,0.88,0.02,0.71,0.01,-0.14,0.01,-0.16,0.03,-0.08,0.02,-0.18,0.05,-0.14,0.03,-0.22,0.01,-0.11,0.04,-0.16,0.01,-0.28,0.05,-0.06,0.04, 
HD 9070,5682,74,4.42,0.04,1.09,0.04,1.06,0.03,1.06,0.02,0.33,0.01,0.27,0.05,0.36,0.02,0.38,0.04,0.31,0.04,0.25,0.04,0.28,0.05,0.3,0.01,0.34,0.05,0.41,0.03, 
HD 90711,5433,59,4.47,0.04,0.98,0.04,0.96,0.02,0.72,0.01,0.28,0.01,0.29,0.05,0.33,0.02,0.42,0.07,0.36,0.03,0.3,0.12,0.19,0.06,0.24,0.01,0.43,0.01,0.36,0.04, 
HD 90722,5619,78,4.21,0.04,1.06,0.03,1.34,0.04,1.62,0.03,0.31,0.01,0.17,0.05,0.14,0.02,0.31,0.03,0.3,0.04,0.39,0.06,0.26,0.05,0.29,0.01,0.38,0.02,0.43,0.05, 
HD 90905,6075,106,4.38,0.05,1.02,0.05,1.08,0.04,1.43,0.02,-0.13,0.02,0,0.08,-0.19,0.05,-0.14,0.06,-0.2,0.08,-0.25,0.02,0.09,0.01,-0.12,0.01,-0.28,0.13,-0.11,0.01, 
HD 91204,5804,90,4.19,0.04,1.07,0.03,1.38,0.05,1.94,0.03,0.16,0.01,0.12,0.05,0.15,0.02,0.07,0.05,0.18,0.04,0.28,0.03,0.17,0.06,0.21,0.01,0.25,0.1,0.26,0.05, 
HD 92222A,5569,37,4.51,0.02,0.99,0.03,0.91,0.01,0.72,0.01,0.13,0.01,0.17,0.05,0.14,0.02,0.04,0.05,0.16,0.04,0.1,0.05,0.27,0.04,0.09,0.01,0.07,0.1,0.13,0.02, 
HD 92788,5699,92,4.37,0.05,1.07,0.04,1.12,0.04,1.19,0.02,0.28,0.01,0.19,0.05,0.31,0.02,0.35,0.04,0.32,0.02,0.25,0.03,0.15,0.05,0.26,0.01,0.33,0.08,0.32,0.05, 
HD 92945,5119,31,4.58,0.02,0.83,0.02,0.77,0.01,0.37,0.01,-0.01,0.01,0.02,0.04,-0.03,0.02,0.01,0.08,0,0.04,-0.17,0.07,-0.04,0.03,-0.15,0.01,0.08,0.06,0,0.04, 
HD 9331,5625,66,4.34,0.03,1.01,0.03,1.12,0.03,1.14,0.02,0.24,0.01,0.23,0.05,0.32,0.02,0.33,0.08,0.28,0.04,0.16,0.04,0.13,0.04,0.12,0.01,0.2,0.12,0.39,0.04, 
HD 93745,5942,72,4.08,0.03,1.13,0.03,1.61,0.04,2.9,0.04,0.07,0.01,0.13,0.03,0.1,0.02,0.08,0.07,0.09,0.04,0.07,0.05,0.08,0.03,0.03,0.01,0.08,0.11,0.1,0.1, 
HD 9407,5712,84,4.44,0.05,0.98,0.05,0.99,0.03,0.94,0.01,0.06,0.01,0.05,0.04,0.12,0.02,0.07,0.04,0.05,0.03,0.04,0.03,-0.01,0.02,0.01,0.01,0.18,0.06,0.08,0.08, 
HD 9472,5705,72,4.47,0.04,0.93,0.04,0.93,0.03,0.82,0.01,-0.07,0.01,-0.02,0.03,-0.07,0.02,-0.12,0.03,-0.07,0.03,-0.09,0.04,0.08,0.06,-0.09,0.01,-0.18,0.07,-0.11,0.13, 
HD 95128,5939,149,4.33,0.07,1.07,0.06,1.17,0.07,1.54,0.05,0.09,0.01,0.03,0.03,0.11,0.02,0.07,0.04,0.08,0.02,0.04,0.02,-0.01,0.02,-0.01,0.01,0.05,0.06,0.1,0.04, 
HD 95188,5386,47,4.54,0.03,0.84,0.03,0.81,0.02,0.5,0.01,-0.12,0.01,-0.1,0.04,-0.11,0.01,-0.11,0.05,-0.14,0.04,-0.17,0.11,-0.03,0.01,-0.11,0.01,-0.14,0.04,-0.01,0.1, 
HD 9562,5921,83,4.02,0.04,1.26,0.05,1.81,0.05,3.64,0.09,0.22,0.01,0.24,0.04,0.31,0.02,0.35,0.03,0.22,0.03,0.18,0.03,0.12,0.07,0.12,0.01,0.3,0.1,0.18,0.07, 
HD 96700,5905,93,4.32,0.05,0.94,0.04,1.11,0.04,1.35,0.02,-0.14,0.01,-0.13,0.04,-0.08,0.02,-0.09,0.08,-0.13,0.03,-0.17,0.02,-0.13,0.02,-0.17,0.01,-0.21,0.06,-0.14,0.07, 
HD 97334,5870,99,4.41,0.06,1.03,0.05,1.05,0.04,1.17,0.02,0.03,0.01,0.09,0.04,0.04,0.02,0.03,0.04,-0.05,0.04,0,0.05,0.13,0.12,-0.04,0.01,-0.02,0.11,-0.05,0.16, 
HD 97343,5500,63,4.5,0.04,0.91,0.04,0.89,0.02,0.65,0.01,0.02,0.01,0.03,0.04,0.12,0.02,0.13,0.04,0.02,0.03,0.02,0.05,-0.03,0.02,-0.1,0.01,-0.01,0.06,0.14,0.06, 
HD 97658,5211,29,4.61,0.02,0.78,0.02,0.73,0.01,0.35,0.01,-0.25,0.01,-0.22,0.04,-0.17,0.02,-0.19,0.04,-0.24,0.03,-0.43,0.01,-0.23,0.02,-0.05,0.01,-0.23,0.05,-0.15,0.06, 
HD 98281,5483,53,4.55,0.04,0.85,0.03,0.81,0.02,0.54,0.01,-0.16,0.01,-0.18,0.04,-0.11,0.02,-0.1,0.04,-0.2,0.03,-0.22,0.04,-0.24,0.03,-0.25,0.01,-0.18,0.05,-0.04,0.06, 
HD 98553,5940,71,4.43,0.04,0.86,0.04,0.94,0.02,0.98,0.01,-0.4,0.01,-0.4,0.03,-0.33,0.02,-0.35,0.08,-0.42,0.04,-0.39,0.03,-0.33,0.01,-0.36,0.01,-0.4,0.05,-0.46,0.07, 
HD 98618,5761,72,4.33,0.04,0.96,0.03,1.11,0.03,1.23,0.02,0.02,0.01,0,0.03,0,0.02,0.05,0.03,0.02,0.03,0.04,0.04,0.1,0.06,0.02,0.01,-0.02,0.08,0.01,0.05, 
HD 99109,5291,43,4.47,0.03,0.95,0.03,0.95,0.02,0.63,0.01,0.37,0.01,0.34,0.09,0.47,0.03,0.59,0.13,0.47,0.05,0.64,0.13,0.31,0.07,0.39,0.01,0.5,0.01,0.6,0.01, 
HD 99491,5457,59,4.48,0.04,1,0.04,0.96,0.03,0.74,0.01,0.3,0.01,0.3,0.05,0.36,0.02,0.47,0.07,0.39,0.04,0.33,0.09,0.25,0.04,0.23,0.01,0.42,0.04,0.37,0.05, 
HD 99492,4907,25,4.58,0.02,0.87,0.02,0.79,0.01,0.33,0.01,0.29,0.02,0.31,0.06,0.29,0.03,0.27,0.12,0.39,0.05,0.68,0.25,0.18,0.12,-0.04,0.01,0.56,0.01,0.44,0.01, 
HD 9986,5771,92,4.41,0.05,0.99,0.05,1.03,0.04,1.07,0.02,0.06,0.01,0.02,0.04,0.05,0.02,0.04,0.06,0.05,0.04,0.06,0.03,0.09,0.09,0.03,0.01,0.02,0.08,0.03,0.08, 
VESTA,5777,0,4.44,0.01,1,0.01,1,0.01,1,0.01,0,0.01,-0.02,0.04,0,0.02,0,0.04,0,0.04,0,0.02,-0.01,0.04,0,0.01,0,0.08,0,0.08, 

